Derivation of the Biot-Savart equation from the Nonlinear Schr\"odinger equation

We present a systematic derivation of the Biot-Savart equation from the Nonlinear Schr\"odinger equation, in the limit when the curvature radius of vortex lines and the inter-vortex distance are much greater than the vortex healing length, or core radius. We derive the Biot-Savart equations in Hamiltonian form with Hamiltonian expressed in terms of vortex lines, $$ H= \frac{\kappa^2}{8 \pi}\int_{|{\bf s}-{\bf s}'|>\xi_*} \frac{d{\bf s} \cdot d {\bf s}'}{|{\bf s}-{\bf s}'|} \,,$$ with cut-off length $\xi_* \approx 0.3416293 /\sqrt{\rho_0},$ where $\rho_0$ is the background condensate density far from the vortex lines and $\kappa$ is the quantum of circulation.

==> Supplemental_Material_NLS.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    433478,       9325]
NotebookOptionsPosition[    424520,       9024]
NotebookOutlinePosition[    424931,       9042]
CellTagsIndexPosition[    424888,       9039]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Equations and integrals for NLS Biot-Savart paper.
Miguel Bustamante, UCD, 2015\
\>", "Section",
 CellChangeTimes->{{3.642164952273402*^9, 3.642164977315888*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Contents: \n(1) Numerical Solution for Pitaevskii vortex profile R(r).\n(2) \
Application of this solution to compute cut-off length ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Xi]", "*"], TraditionalForm]]],
 " and other integrals."
}], "Subsection",
 CellChangeTimes->{{3.646936830802044*^9, 3.646936890118103*^9}, {
  3.646998976332341*^9, 3.646999007033387*^9}, {3.647019720044928*^9, 
  3.647019725282844*^9}}],

Cell[CellGroupData[{

Cell["Equation of motion for profile R[r]:", "Subsubsection",
 CellChangeTimes->{{3.6469991693429003`*^9, 3.64699918885658*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eq\[Psi]", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"R", "[", "r", "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{"I", " ", "\[Theta]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"I", " ", "\[Theta]"}], "]"}], "*", 
       RowBox[{"1", "/", "r"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"r", " ", 
          RowBox[{
           RowBox[{"R", "'"}], "[", "r", "]"}]}], ",", "r"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"R", "[", "r", "]"}], "*", 
       RowBox[{"1", "/", 
        RowBox[{"r", "^", "2"}]}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "\[Theta]"}], "]"}], ",", "\[Theta]", ",", 
         "\[Theta]"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"I", " ", "\[Theta]"}], "]"}], 
       RowBox[{
        RowBox[{"R", "[", "r", "]"}], "^", "3"}]}]}], ")"}], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Theta]"}]]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.6421645069494267`*^9, 3.642164576081155*^9}, {
  3.6421646248218946`*^9, 3.6421647227419157`*^9}, {3.6421647551309013`*^9, 
  3.6421647552586937`*^9}, {3.642164869304729*^9, 3.642164890542454*^9}, {
  3.642164926912301*^9, 3.642164932142784*^9}, {3.642164990388377*^9, 
  3.642164993175296*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "[", "r", "]"}], "-", 
  FractionBox[
   RowBox[{"R", "[", "r", "]"}], 
   SuperscriptBox["r", "2"]], "-", 
  SuperscriptBox[
   RowBox[{"R", "[", "r", "]"}], "3"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["R", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], "r"], "+", 
  RowBox[{
   SuperscriptBox["R", "\[Prime]\[Prime]",
    MultilineFunction->None], "[", "r", "]"}]}]], "Output",
 CellChangeTimes->{{3.6421645675102377`*^9, 3.6421645763008537`*^9}, 
   3.642164725110559*^9, 3.64216475609274*^9, 3.64216489171705*^9, 
   3.6421649324291763`*^9, 3.642164993772086*^9, 3.642480600207343*^9, 
   3.644228931354768*^9, 3.646938956028822*^9, 3.6470022229777603`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]Pade", "[", "r_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox["r", "2"], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.3437", "+", 
      RowBox[{"0.0286", " ", 
       RowBox[{"r", "^", "2"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"0.3333", " ", 
       RowBox[{"r", "^", "2"}]}], "\n", "+", 
      RowBox[{"0.0286", " ", 
       RowBox[{"r", "^", "4"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.63406047942516*^9, 3.634060513929144*^9}, 
   3.646938685330186*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 " Asymptotic expansion, large r:   R[r] = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Exp", "[", 
    RowBox[{"Z", "[", 
     FractionBox["1", 
      SuperscriptBox["r", "2"]], "]"}], "]"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ".  Function RAsymNew[11][r] will be used for the construction of the full \
numerical function."
}], "Subsubsection",
 CellChangeTimes->{{3.642364024562819*^9, 3.642364027791733*^9}, {
  3.642493365629445*^9, 3.642493384788825*^9}, {3.646938643889485*^9, 
  3.646938646808331*^9}, {3.646999196047937*^9, 3.646999257499874*^9}, {
  3.6469993210434837`*^9, 3.646999348877516*^9}, {3.646999383258164*^9, 
  3.646999401890798*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"eqInf", "[", "u_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   FractionBox[
    RowBox[{"1", "-", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", " ", 
       RowBox[{"Z", "[", "u", "]"}]}]]}], "u"], "+", 
   RowBox[{"4", " ", "u", " ", 
    RowBox[{
     SuperscriptBox["Z", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["u", "2"], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["Z", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}], "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["u", "2"], " ", 
    RowBox[{
     SuperscriptBox["Z", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.642359224978238*^9, 3.6423592250021553`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ztemp", "[", "u_", "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"coef", "[", "j", "]"}], 
      RowBox[{"u", "^", "j"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "15"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6423591372863626`*^9, 3.642359153622205*^9}, {
  3.642359236606914*^9, 3.6423592742891827`*^9}, {3.642359531594157*^9, 
  3.642359531626503*^9}, {3.6423600031655293`*^9, 3.642360003212687*^9}, {
  3.6423601101817017`*^9, 3.6423601158883467`*^9}, {3.642360889577848*^9, 
  3.642360889658581*^9}, {3.6423611072913523`*^9, 3.642361107488336*^9}, {
  3.642663350625795*^9, 3.642663376120775*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"polyUtemp", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"eqInf", "[", "u", "]"}], "/.", 
       RowBox[{"Z", "\[Rule]", "Ztemp"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "0", ",", "15"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.642359307139208*^9, 3.642359382855714*^9}, {
  3.642359543543282*^9, 3.64235954381258*^9}, {3.642359589569825*^9, 
  3.642359589651223*^9}, {3.642360005246531*^9, 3.642360005322341*^9}, {
  3.6423601183754377`*^9, 3.642360118552442*^9}, {3.6423608934294567`*^9, 
  3.642360893483409*^9}, {3.6423611111665087`*^9, 3.642361111381434*^9}, {
  3.642663347220677*^9, 3.642663370651848*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"solCoef", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"solCoef", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"solCoef", ",", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"CoefficientList", "[", 
              RowBox[{"polyUtemp", ",", "u"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}], "/.", "solCoef"}], ")"}], 
          "\[Equal]", "0"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "15"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6423593853318987`*^9, 3.6423595113503113`*^9}, {
  3.6423596055938377`*^9, 3.642359605665515*^9}, {3.642360011174109*^9, 
  3.642360011256353*^9}, {3.642360122455823*^9, 3.64236012279874*^9}, {
  3.642360908686038*^9, 3.642360908784789*^9}, {3.642361114631385*^9, 
  3.642361114863916*^9}, {3.642663354522851*^9, 3.6426633740369883`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["solCoef"], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"coef", "[", "1", "]"}], "\[Rule]", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{
    RowBox[{"coef", "[", "2", "]"}], "\[Rule]", 
    FractionBox["5", "4"]}], ",", 
   RowBox[{
    RowBox[{"coef", "[", "3", "]"}], "\[Rule]", 
    FractionBox["32", "3"]}], ",", 
   RowBox[{
    RowBox[{"coef", "[", "4", "]"}], "\[Rule]", 
    FractionBox["1589", "8"]}], ",", 
   RowBox[{
    RowBox[{"coef", "[", "5", "]"}], "\[Rule]", 
    FractionBox["64981", "10"]}], ",", 
   RowBox[{
    RowBox[{"coef", "[", "6", "]"}], "\[Rule]", 
    FractionBox["989939", "3"]}], ",", 
   RowBox[{
    RowBox[{"coef", "[", "7", "]"}], "\[Rule]", 
    FractionBox["168211250", "7"]}], ",", 
   RowBox[{
    RowBox[{"coef", "[", "8", "]"}], "\[Rule]", 
    FractionBox["38006710085", "16"]}], ",", 
   RowBox[{
    RowBox[{"coef", "[", "9", "]"}], "\[Rule]", 
    FractionBox["5510235057787", "18"]}], ",", 
   RowBox[{
    RowBox[{"coef", "[", "10", "]"}], "\[Rule]", 
    FractionBox["199454257136329", "4"]}], ",", 
   RowBox[{
    RowBox[{"coef", "[", "11", "]"}], "\[Rule]", 
    FractionBox["110192683498843556", "11"]}], ",", 
   RowBox[{
    RowBox[{"coef", "[", "12", "]"}], "\[Rule]", 
    FractionBox["14600012068277445755", "6"]}], ",", 
   RowBox[{
    RowBox[{"coef", "[", "13", "]"}], "\[Rule]", 
    FractionBox["9139380150115822460510", "13"]}], ",", 
   RowBox[{
    RowBox[{"coef", "[", "14", "]"}], "\[Rule]", 
    FractionBox["1667906914654942805513414", "7"]}], ",", 
   RowBox[{
    RowBox[{"coef", "[", "15", "]"}], "\[Rule]", 
    FractionBox["1404358943944993346402456342", "15"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.64235955229399*^9, 3.642359638252249*^9, 3.642360014869418*^9, 
   3.6423601245268393`*^9, 3.642361151383767*^9, 3.642406019246702*^9, 
   3.642480664331284*^9, 3.642481261865014*^9, 3.642610703399674*^9, 
   3.6426626446222963`*^9, {3.642663363840209*^9, 3.6426633803964863`*^9}, 
   3.642695782688912*^9, 3.6429175203907557`*^9, 3.6442289329496593`*^9, 
   3.646938957714923*^9, 3.6470022246806917`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "RAsym", "]"}]], "Input",
 CellChangeTimes->{{3.6423597008363237`*^9, 3.642359716093877*^9}, 
   3.646938900494131*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RAsym", "[", "r_", "]"}], ":=", 
  RowBox[{"Exp", "[", 
   RowBox[{
    RowBox[{"Ztemp", "[", 
     RowBox[{"1", "/", 
      RowBox[{"r", "^", "2"}]}], "]"}], "/.", "solCoef"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.642359717787224*^9, 3.642359741862605*^9}, 
   3.646938900506888*^9}],

Cell[BoxData[
 RowBox[{"Clear", "[", "RAsymNew", "]"}]], "Input",
 CellChangeTimes->{{3.642361267375519*^9, 3.642361268759487*^9}, 
   3.6469389005220737`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RAsymNew", "[", "k_", "]"}], "[", "r_", "]"}], ":=", 
  RowBox[{"Exp", "[", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"coef", "[", "j", "]"}], 
        RowBox[{"r", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "j"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "k"}], "}"}]}], "]"}]}], "/.", 
    "solCoef"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6423611908838253`*^9, 3.642361229611196*^9}, {
   3.6423612611213093`*^9, 3.642361277395104*^9}, 3.646938900533531*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RAsym", "[", "r", "]"}]], "Input",
 CellChangeTimes->{{3.642359745009748*^9, 3.642359747933136*^9}, 
   3.646938900547408*^9}],

Cell[BoxData[
 SuperscriptBox["\[ExponentialE]", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1404358943944993346402456342", 
     RowBox[{"15", " ", 
      SuperscriptBox["r", "30"]}]]}], "-", 
   FractionBox["1667906914654942805513414", 
    RowBox[{"7", " ", 
     SuperscriptBox["r", "28"]}]], "-", 
   FractionBox["9139380150115822460510", 
    RowBox[{"13", " ", 
     SuperscriptBox["r", "26"]}]], "-", 
   FractionBox["14600012068277445755", 
    RowBox[{"6", " ", 
     SuperscriptBox["r", "24"]}]], "-", 
   FractionBox["110192683498843556", 
    RowBox[{"11", " ", 
     SuperscriptBox["r", "22"]}]], "-", 
   FractionBox["199454257136329", 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "20"]}]], "-", 
   FractionBox["5510235057787", 
    RowBox[{"18", " ", 
     SuperscriptBox["r", "18"]}]], "-", 
   FractionBox["38006710085", 
    RowBox[{"16", " ", 
     SuperscriptBox["r", "16"]}]], "-", 
   FractionBox["168211250", 
    RowBox[{"7", " ", 
     SuperscriptBox["r", "14"]}]], "-", 
   FractionBox["989939", 
    RowBox[{"3", " ", 
     SuperscriptBox["r", "12"]}]], "-", 
   FractionBox["64981", 
    RowBox[{"10", " ", 
     SuperscriptBox["r", "10"]}]], "-", 
   FractionBox["1589", 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "8"]}]], "-", 
   FractionBox["32", 
    RowBox[{"3", " ", 
     SuperscriptBox["r", "6"]}]], "-", 
   FractionBox["5", 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"]}]], "-", 
   FractionBox["1", 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "2"]}]]}]]], "Output",
 CellChangeTimes->{3.642406019942078*^9, 3.6424806643820887`*^9, 
  3.6426107035041237`*^9, 3.644228933129546*^9, 3.646938957853647*^9, 
  3.647002224843549*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"RAsymNew", "[", "8", "]"}], "[", "r", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "5", ",", "100"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6423612917855787`*^9, 3.6423613294410553`*^9}, 
   3.6469389005593863`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwV1nc8lV8YAHAjiRZxbUKKa68r+zzXbpCEbohURkMKZSRERpKMEA0ZDf1U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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{{0., 99.99999806122449}, {0, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.642361308180379*^9, 3.6423613300919657`*^9}, 
   3.642480664447793*^9, 3.6442289333982143`*^9, 3.6469389579896584`*^9, 
   3.64700222501626*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"RAsym", "[", "r", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "5", ",", "100"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.642359754344605*^9, 3.642359835904825*^9}, {
   3.6423600654115257`*^9, 3.642360065631784*^9}, 3.646938900569268*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJxF1Xk0Vd37APBraCBExkzde11T5jHj3c81S1SSbgkR0iCFSiVCMiRDIjR4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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{{0., 99.99999806122449}, {0, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.64235976549609*^9, 3.642359836287931*^9}, 
   3.6423600237199802`*^9, 3.6423600659920073`*^9, 3.642360133988804*^9, 
   3.642361160398699*^9, 3.644228933723257*^9, 3.646938958046501*^9, 
   3.647002225079627*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical simulation \[OpenCurlyDoubleQuote]shooting\
\[CloseCurlyDoubleQuote] method to find R[r].", "Subsubsection",
 CellChangeTimes->{{3.646999439198859*^9, 3.646999469159371*^9}}],

Cell[TextData[{
 "Explanation of input: \n",
 StyleBox["orderAsym",
  FontWeight->"Bold"],
 " denotes the number of terms in the asympototic expansion.\n",
 StyleBox["prec",
  FontWeight->"Bold"],
 " denotes the required precision and accuracy goals, as well as the working \
precision for the numerical solution method for the ODE for R[r].\n",
 StyleBox["L0",
  FontWeight->"Bold"],
 " denotes minus the logarithm of the initial position ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["r", "0"], " ", 
    RowBox[{"(", 
     RowBox[{"\[LessLess]", "1"}], ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " for the solution of the ODE for R[r].\n",
 StyleBox["fTempRNew[a]",
  FontWeight->"Bold"],
 " is a function that takes the value ",
 StyleBox["a",
  FontWeight->"Bold"],
 " of tentative initial slope of function R[r] at r = ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ". It produces the three functions R[r], R\[CloseCurlyQuote][r] and R\
\[CloseCurlyQuote]\[CloseCurlyQuote][r] over a certain range, as \
interpolating functions.\n\nExplanation of output:\n",
 StyleBox["solAllRTemp",
  FontWeight->"Bold"],
 " is the output of fTempRNew[a].\n",
 StyleBox["Plot",
  FontWeight->"Bold"],
 " of the three functions R[r], R\[CloseCurlyQuote][r], R\[CloseCurlyQuote]\
\[CloseCurlyQuote][r] as function of r. Blue: R[r].\n",
 StyleBox["rTrans",
  FontWeight->"Bold"],
 " is the position r at which the numerical solution for R[r], denoted \
solAllRTemp[[1]], coincides with the asymptotic solution \
RAsymNew[orderAsym][r].\n",
 StyleBox["\[OpenCurlyDoubleQuote]difference\[CloseCurlyDoubleQuote]",
  FontWeight->"Bold"],
 " denotes the jump in the function R[r] at r = rTrans between \
RAsymNew[orderAsym][r] and solAllRTemp[[1]].\n",
 StyleBox["\[OpenCurlyDoubleQuote]absolute error\[CloseCurlyDoubleQuote]",
  FontWeight->"Bold"],
 " denotes the jump in the derivative function R\[CloseCurlyQuote][r] at r = \
rTrans between RAsymNew[orderAsym][r] and solAllRTemp[[1]].\n",
 StyleBox["\[OpenCurlyDoubleQuote]relative error\[CloseCurlyDoubleQuote]",
  FontWeight->"Bold"],
 " denotes the relative jump in the derivative function \
R\[CloseCurlyQuote][r] at r = rTrans between RAsymNew[orderAsym][r] and \
solAllRTemp[[1]]."
}], "Text",
 CellChangeTimes->{{3.6469997042337027`*^9, 3.646999734497902*^9}, {
   3.6469998140764647`*^9, 3.646999931019781*^9}, {3.6469999895836267`*^9, 
   3.6470005532208643`*^9}, {3.647000583800259*^9, 3.647000589875134*^9}, {
   3.6470007400306053`*^9, 3.647000744499545*^9}, 3.6470008580806847`*^9, {
   3.6470009839849157`*^9, 3.647001190321486*^9}, {3.6470104020093737`*^9, 
   3.6470104440911217`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"orderAsym", "=", "13"}], ";", 
  RowBox[{"prec", "=", "22"}], ";", 
  RowBox[{"L0", "=", "50`24"}], ";", 
  RowBox[{
   RowBox[{"fTempRNew", "[", "a_", "]"}], ":=", 
   RowBox[{"NDSolveValue", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"R", "[", "r", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"R", "[", "r", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"R", "[", "r", "]"}], "3"]}], "+", 
         RowBox[{"r", " ", 
          RowBox[{
           SuperscriptBox["R", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{
           SuperscriptBox["R", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}], "\[Equal]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"R", "[", 
         RowBox[{"Exp", "[", 
          RowBox[{"-", "L0"}], "]"}], "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"-", "L0"}], "]"}], "*", "a"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"R", "'"}], "[", 
         RowBox[{"Exp", "[", 
          RowBox[{"-", "L0"}], "]"}], "]"}], "\[Equal]", "a"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"R", "[", "r", "]"}], ",", 
       RowBox[{
        RowBox[{"R", "'"}], "[", "r", "]"}], ",", 
       RowBox[{
        RowBox[{"R", "''"}], "[", "r", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", "L0"}], "]"}], ",", "30"}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", "\"\<StiffnessSwitching\>\""}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "prec"}], ",", 
     RowBox[{"MaxSteps", "\[Rule]", "600"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "22"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "22"}], ",", 
     RowBox[{"StartingStepSize", "\[Rule]", 
      SuperscriptBox["10", 
       RowBox[{"-", "21"}]]}], ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "22"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solAllRTemp", "=", 
   RowBox[{"fTempRNew", "[", "0.5831894958603292791791737551`24", "]"}]}], 
  ";", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{"solAllRTemp", ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0.", ",", "30."}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Medium"}]}], "]"}], ",", 
    RowBox[{
     RowBox[{"rTrans", "=", 
      RowBox[{"r", "/.", 
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"solAllRTemp", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ")"}], "-", 
           RowBox[{
            RowBox[{"RAsymNew", "[", "orderAsym", "]"}], "[", "r", "]"}]}], 
          "\[Equal]", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "18.5"}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "prec"}]}], "]"}]}]}], ";", 
     RowBox[{"MatrixForm", "[", 
      RowBox[{"{", 
       RowBox[{
       "\"\<rTrans=\>\"", ",", "rTrans", ",", "\"\<difference=\>\"", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"solAllRTemp", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ")"}], "-", 
           RowBox[{
            RowBox[{"RAsymNew", "[", "orderAsym", "]"}], "[", "r", "]"}]}], 
          ")"}], "/.", 
         RowBox[{"r", "\[Rule]", "rTrans"}]}]}], "}"}], "]"}]}], ",", 
    RowBox[{"MatrixForm", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<absolute error=\>\"", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"solAllRTemp", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ")"}], "-", 
          RowBox[{
           RowBox[{
            RowBox[{"RAsymNew", "[", "orderAsym", "]"}], "'"}], "[", "r", 
           "]"}]}], ")"}], "/.", 
        RowBox[{"r", "\[Rule]", "rTrans"}]}], ",", "\"\<relative error=\>\"", 
       ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"solAllRTemp", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ")"}], "/", 
           RowBox[{
            RowBox[{
             RowBox[{"RAsymNew", "[", "orderAsym", "]"}], "'"}], "[", "r", 
            "]"}]}], "-", "1"}], ")"}], "/.", 
        RowBox[{"r", "\[Rule]", "rTrans"}]}]}], "}"}], "]"}]}], 
   "}"}]}]}], "Input",
 CellChangeTimes->{{3.642165594654415*^9, 3.64216560570928*^9}, {
   3.642165646451104*^9, 3.642165657600759*^9}, 3.6421657147018623`*^9, {
   3.642165814569084*^9, 3.6421658834853067`*^9}, {3.642165947383676*^9, 
   3.6421659497788363`*^9}, {3.6421660272100887`*^9, 
   3.6421660741331263`*^9}, {3.642166220712039*^9, 3.642166269428554*^9}, {
   3.6421663047412977`*^9, 3.642166337512389*^9}, {3.6421664470494213`*^9, 
   3.642166455437468*^9}, {3.642166485737673*^9, 3.642166559125328*^9}, {
   3.642313815750668*^9, 3.64231392458794*^9}, {3.642313990048168*^9, 
   3.642313998157444*^9}, {3.64231418105926*^9, 3.642314218701823*^9}, 
   3.642314266026346*^9, {3.6423143023282337`*^9, 3.642314307561515*^9}, {
   3.642314353253909*^9, 3.642314421264258*^9}, {3.642314503182887*^9, 
   3.6423145401030684`*^9}, {3.64231459117938*^9, 3.6423145926133623`*^9}, {
   3.642314623739676*^9, 3.642314676790337*^9}, {3.642314708219075*^9, 
   3.642314763552533*^9}, {3.642314802567288*^9, 3.6423148312970467`*^9}, {
   3.642314870083076*^9, 3.642314870675754*^9}, {3.6423149067587214`*^9, 
   3.642315019554413*^9}, {3.6423150549642963`*^9, 3.642315055519796*^9}, {
   3.642315133715222*^9, 3.642315145513412*^9}, {3.642315181763337*^9, 
   3.642315276280501*^9}, {3.642315317679989*^9, 3.642315607756825*^9}, {
   3.6423157431712503`*^9, 3.642315743246221*^9}, {3.6423158192899313`*^9, 
   3.642316026159135*^9}, {3.642316176800027*^9, 3.642316177072178*^9}, {
   3.642316207615285*^9, 3.642316215052186*^9}, {3.642316269454358*^9, 
   3.642316289081502*^9}, {3.642316815670164*^9, 3.6423169003693542`*^9}, {
   3.642316962341318*^9, 3.642316972265911*^9}, {3.6423170108772783`*^9, 
   3.642317083485915*^9}, {3.642317115723015*^9, 3.6423171973039303`*^9}, {
   3.6423172761465397`*^9, 3.64231764415208*^9}, {3.642317723023031*^9, 
   3.6423181461020813`*^9}, {3.642318566735282*^9, 3.6423186228146772`*^9}, {
   3.64231866322379*^9, 3.6423187437965727`*^9}, {3.642318787598205*^9, 
   3.642318839085623*^9}, {3.642319973926326*^9, 3.642319974693592*^9}, {
   3.642320086470386*^9, 3.642320128847932*^9}, {3.64232017602664*^9, 
   3.642320335978231*^9}, {3.642320413109119*^9, 3.642320649873749*^9}, {
   3.642351273822329*^9, 3.642351299399308*^9}, {3.642351360843768*^9, 
   3.64235136090098*^9}, 3.642353926222784*^9, {3.642353964230854*^9, 
   3.6423540675419397`*^9}, {3.642354124866705*^9, 3.642354495045465*^9}, {
   3.642354782874044*^9, 3.6423548896587753`*^9}, {3.642356311014453*^9, 
   3.6423563395525713`*^9}, {3.642356387998939*^9, 3.642356393433198*^9}, {
   3.6423604311788816`*^9, 3.642360431823835*^9}, {3.6423617591207952`*^9, 
   3.642361759447974*^9}, {3.642406186934132*^9, 3.6424062138832903`*^9}, {
   3.642478947894858*^9, 3.642478962329299*^9}, {3.642479075092309*^9, 
   3.642479170283524*^9}, {3.642479266074288*^9, 3.642479390837212*^9}, {
   3.642479767855095*^9, 3.6424797710429277`*^9}, {3.642480046148115*^9, 
   3.642480046552655*^9}, {3.642480131671677*^9, 3.642480132025179*^9}, {
   3.6424802756813593`*^9, 3.642480276565699*^9}, {3.642480752213994*^9, 
   3.642480755591848*^9}, {3.642493745645136*^9, 3.6424937957545357`*^9}, 
   3.6424938339062223`*^9, {3.642493865260557*^9, 3.642493870263956*^9}, {
   3.64249390081176*^9, 3.6424939558646593`*^9}, 3.642493987193706*^9, {
   3.642494054166553*^9, 3.642494073634335*^9}, {3.6424941145383167`*^9, 
   3.6424941149429827`*^9}, {3.64249414791203*^9, 3.642494214334592*^9}, {
   3.64249426465944*^9, 3.6424943899143763`*^9}, {3.642494454402874*^9, 
   3.6424945525879107`*^9}, {3.642494624293014*^9, 3.642494626368535*^9}, {
   3.642494656700396*^9, 3.6424946594154453`*^9}, 3.642494701045886*^9, {
   3.64249473336217*^9, 3.642494767008575*^9}, {3.6424948001823187`*^9, 
   3.6424948026971073`*^9}, 3.642610635255014*^9, {3.6426107156372557`*^9, 
   3.642610715714199*^9}, {3.642610754345366*^9, 3.6426107546415987`*^9}, {
   3.642610840050218*^9, 3.642610841915269*^9}, {3.6426112748086443`*^9, 
   3.642611278362804*^9}, {3.642611378960639*^9, 3.642611410075275*^9}, {
   3.642612345414988*^9, 3.6426123520056753`*^9}, {3.6426123884924927`*^9, 
   3.642612431924553*^9}, {3.642612462268374*^9, 3.642613009040852*^9}, {
   3.6426130824914293`*^9, 3.6426130834058*^9}, {3.642613122691513*^9, 
   3.64261312494737*^9}, {3.6426132041296864`*^9, 3.642613245781057*^9}, {
   3.642649313856398*^9, 3.642649365477*^9}, {3.642649405267824*^9, 
   3.642649408062944*^9}, {3.642649449627063*^9, 3.642649450355647*^9}, {
   3.6426494879589863`*^9, 3.6426494885253143`*^9}, {3.642649526783251*^9, 
   3.6426495343112917`*^9}, {3.6426495823054447`*^9, 3.642649669680859*^9}, {
   3.642649700108343*^9, 3.642649701839575*^9}, {3.642649779702873*^9, 
   3.642649788579525*^9}, {3.642649825416443*^9, 3.6426498273526573`*^9}, {
   3.64265324694816*^9, 3.642653247484748*^9}, {3.6426541884755697`*^9, 
   3.642654213847969*^9}, {3.642654246999398*^9, 3.642654280094063*^9}, {
   3.642654324995715*^9, 3.642654378115203*^9}, {3.642654441771103*^9, 
   3.642654442743436*^9}, {3.642654487752901*^9, 3.6426544882460747`*^9}, {
   3.642654525868401*^9, 3.64265452645402*^9}, {3.642654712906043*^9, 
   3.6426547548791*^9}, {3.642654824582144*^9, 3.642654860128621*^9}, {
   3.642654890742107*^9, 3.642654920982625*^9}, {3.6426549524030247`*^9, 
   3.642654953068416*^9}, {3.642655179480564*^9, 3.6426551917384243`*^9}, {
   3.642655249818492*^9, 3.6426552891465816`*^9}, {3.6426553233694477`*^9, 
   3.6426553235831327`*^9}, {3.6426553827370157`*^9, 3.642655384033888*^9}, {
   3.642655572772251*^9, 3.642655615699794*^9}, {3.6426561748872223`*^9, 
   3.642656251725422*^9}, {3.642656294304103*^9, 3.642656322031671*^9}, {
   3.642656362899246*^9, 3.642656484467206*^9}, {3.642656531974888*^9, 
   3.642656633764483*^9}, {3.6426566813877172`*^9, 3.642656825442*^9}, {
   3.642656857213871*^9, 3.642656952799376*^9}, 3.642657099943852*^9, {
   3.642657138163351*^9, 3.642657227108205*^9}, {3.642657258157333*^9, 
   3.642657323097169*^9}, {3.642657358047656*^9, 3.6426574001220837`*^9}, {
   3.642657574743627*^9, 3.642657644470256*^9}, {3.6426591243393373`*^9, 
   3.642659143634365*^9}, {3.642659483569668*^9, 3.642659483916173*^9}, {
   3.642659673123682*^9, 3.642659673224118*^9}, {3.642659751379404*^9, 
   3.642659751454513*^9}, {3.6426598137482243`*^9, 3.6426598138205748`*^9}, {
   3.6426599887568073`*^9, 3.6426599922814007`*^9}, {3.642660103017748*^9, 
   3.642660104792015*^9}, {3.642660140676633*^9, 3.642660143047369*^9}, {
   3.6469389005840054`*^9, 3.646938900607726*^9}, {3.6470006354406643`*^9, 
   3.647000728185482*^9}, {3.647000771629225*^9, 3.647000786785103*^9}, {
   3.6470008173309317`*^9, 3.647000890343986*^9}, {3.647000922275155*^9, 
   3.647000975868725*^9}, {3.647009286481392*^9, 3.647009323312875*^9}, {
   3.647009376223441*^9, 3.64700938892379*^9}, {3.6470094455188103`*^9, 
   3.6470095256954927`*^9}, {3.647009598902831*^9, 3.64700964098587*^9}, {
   3.647009703158836*^9, 3.647009780491646*^9}, {3.647009823646694*^9, 
   3.6470098339240627`*^9}, {3.647009875594125*^9, 3.6470099978925533`*^9}, {
   3.647010089500952*^9, 3.647010235456792*^9}, {3.6470102684159813`*^9, 
   3.64701029206957*^9}, {3.647010324931892*^9, 3.647010389250852*^9}, {
   3.647010464500646*^9, 3.647010607190727*^9}, {3.647010642057057*^9, 
   3.647011000234929*^9}, {3.647011034489162*^9, 3.647011061201838*^9}, {
   3.6470126191723824`*^9, 3.64701263740935*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd1nc8V9//APC3VVL23nuUFgnv97u8XiKrPhmlEkUykoo0EJWMiqwiIyUk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       "]]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVl3c8lt8bx4UQkfGY2Xsmkme7LjMkm5Ayo0QiVEKyWkahiMyEqL4lqSSV
UFmhYQshMzKaxu/5/XPfr/frc859rutznXPuc2Q8A20PMjMxMXkyHv9//xx8
Vy9/qUhv91gMa+TtEfhjqOWv3x0DuakPNB0ZfLD6m4NIdyrQP0RVDZeOQFtn
1fIWoxuwnbU2X4rB2ct1TSzdhfCq8eS/LSUj0H62LGs9qQRmpGe7K26NACtP
qt8/wzuQM3jRmqNoBMRbaTn/Iu5DkM58FG/hCOimbY//01UB1UVj8c15I2Dt
LB/wS/sR9Cs5J5JzRsBPSsRhOekxKF93qnXJGoG4MS764sRTuHqYa49mxgjk
la/L/zCsgZnr5Ucfp41AddDi5rncWuBfizywmDICU9nHw39GvATP5neuXy8x
4vH09VzqqgPdztrcoZgR4DP2cDy+sR4abt45/T1yBCSV95kvaDdA375z1x+c
HAHSd0vt+aQ3MCFete4UMALGHaaKgc/eQnntU3Y93xGwrTQQ+z7xDg5f/f6+
x30EAsJ1mWcMW0CVn2hHtBuB8P3bf/oFtYJO/uOFP7tH4DyqTk3mtsGVBLmt
oUYjYMOyZXIxoh2WVnrXr+mMwJF3zB0/ujqhzdH6YwbfCCxUr5s/OPoBsoSf
7NXgGIGTd1bqj238CGObz706szYMCSk/n8xpf4IjLbmv9k8NQ77DVP5sUhcc
bL6cxPtiGBR3fRO7K98NmWGyhnkPh+EuaTTd/1k3bF5xV58vGYbqrYPnpyd6
gOefa1RfyjB8HO44NmnYD+yez5hmXYfB5UPbVGlvP6SHbZAstBqG4fpm70NB
A2DiPHRGymAYvpc0OH3LHQQztRyzMMVhYH3smr8QMQTFa3VLZTNDIBlpfX6+
awReP9+b/D1wCJi+TtiWqHyFhNvXK1UODMGI6VmJA6e/wsKF29E7LIbgFqGi
ollyFKKXQ7IfKw2B+h2BgeKDY3DmQdSq4dMvQOn7rLV/8RvcXho1YokaBEfy
/r53PLNwO9bPqLmvD9781cnoKFwEvLOc3Of6GfwU5Pp/vV2Eu4OddE+dz8Bj
zScjObcIlIbvw+tcn8Hx1myZH3UJPpYMCMQ9+wSjVsW1LB+X4NqkDjZv/QRM
t4THd278Cc1scR3iIx+AZPVXJ8v3N3AqX3Jju9QB/acmTr1M+g0nOWeLmXw7
4EzR59rxh78huob/P2XDDmj8U2G6g+kPVM7N3mJZaQf7oiOuLZl/YDBH9+1c
YDsE/emPXXv3F44u93/qeNUGZTdfdHqqr0KZj3fW244mWBI7EPfOZhV2Vv6n
4ZnRBJC6snP7iVWwcjo05La/CT5Gk6+vvloFWnrY7XNT72Bt/0O3zL1r8LFY
e/XcpndgI1Iy0xqzDhW2rRwklzdwI8U4V6d0HZa/zD7kUnwD42yjVtmt6/D5
kXyj/kIjPA+/7KyzmQltafW6Hy81gu3h1poNe5lQ+q2V0aXXDRBhsiv2xgwT
Br2f2bLBuB5kYoT6rdaZMGKbqEKvUD00Ph/TYeHfgDyPmt/yTr4Gvp1x44eJ
G5BAENe9mvwaiuVemRFjNuDLD4ey5wbqoJ2JytspzIw2gR69iUmvQO7Zthx2
QxZ0SH1iEORSC7zB3k+t97Lg8rUH+0e4a2FFOevT9SMsePzGGhd33XP4fG0j
j3o6Cz5Xzvl+Qf05XAzuj7IeY8Fds0s6q5tqYF7lovv1c6yYzN4cf3PsKQwM
vYgYyWbFxGjVPN6ip9CUsZypdp8VG4kOu2W9nkLRRo+O592seKxtTXzb1yew
d5hoMKKyEaX9t3O+nnoMtZljcmotG9Ekmpb2QqgKyq22YsjQRlyWPDzQM/gI
MtlsXJ8vbcRvJ7oE40oeQXBITbqVBBum3zhnEUt5BArWaRtDjrJh1gHPP5t8
KyGRXf9bDS87hkbzWyv2VIBz2I0ySwcOfB5U89BN9D5Iq9zUpR/iwP+4PWWL
vv0H432369ROc+Be1o5Nhjn/QbD+416OAg582B15tZTzP7i4uZPz9QwHJkVG
vfk6exdqCtmPEOM24X/RPgl3P5ZDjAPPL4WMTfhSWiE/ML0cTDkEYwllm1BX
OEys074cPgXIZv94vwmPFt5WCO4qg+8kenP5Vk4kRI7NLn29DVLvg9WkH3Li
tsDAklcipTB+9tRjnkZO/Pa9Na13uATu6EQbrnZzIkRGcUSWlwApK2lf7xon
XjPgpThjCVgfLL2Ubs6F3v/YlcyPFUPMv4FpjhEufFoXnbXwrQjGlMzu/ODl
xtq6S91bthXCgkPVv1AFbjTq9iQUMRcCU5zc7r9kbuxO1h6821UA4kOrk8xe
3Bi/w5hNIrYA7DMrlAiPuDG97ulbky/5UMchflPXmQdPHRgWP7E3D9p1LyxU
B/DgCf/BFA2ePBj0/qkPMTx4zDTA9nZDLvx52T60q5wHdZfblSZ0c2H7qXhJ
51UeTMzmZjKVzYHcye/XTxdsQY+30lubxLLhjrDr5PqjLZh6Xvn6YH8WVBu/
I8U1bUHOJxpBmXlZ8KngZlfi4hakVctMLylmAZvGHc73srwoZ3MfpejXQW/M
3XQohBd9HZOFnsVnwB2HptfMonx4UElDjysyHfrX77AJyvFhccCO9/426cBd
lmKmpMGHqjKr0nqK6XB0zf79bn0+7Ofq0FLrSAOtki+96Yf5UD/J+Qe3ehpU
/V76oVjNh+dyX/X8WroC44VdOuR6PhRR7TVtfn8FhPdUn9jdxoeeHfuzV8qu
wMmCM6uBI3y4wdB8MMTzClDNOTc95eTHJR8X+fxPl+FltpT07n38OK+yZ0k0
MwXmjZm99h/kR6MrrZ1XnVJAZn70VmAgP8rtzEv+TzQFYozK1NJj+bE916L7
UU4yGM/qEAfK+fE/DjfHL3eSoEnP3DJwhR+Zrr2hGoxfgg/DIRFpOQKYwb56
fPOz8zC/CU/8LhbAjzXxAkEp54FHmyt4/30B1PAa0CB6nwfTmAJfpdcCyDHM
+e8rz3molW2zfTYhgIUbDuXeOnQOSr2UVL7uIOBG7RSHNfUEaLi0IGdKJ6Dh
k6cnNrMnwMjD55J3TQjo19TWHjAcDxKs9oQTzgTc2/Hom2JGPKQWRa9zniFg
VsV7d1e2eIgY6/mk3URAJWlHQZXFWLjOfas94wMBO45PR3B3xkLVzmPNK/0E
vLt3Mxf5QSz8iGd71ThHQLOobX2ex2LBR3HHHRdBQYxSIgd//xED1r6JMTHu
gshOCwqz3xADCpN6mp0/BTGLPXlSZU80jFs+52LeIIR3Qp2rs7WiobSSOqHF
JYQd2gFr5kLRoBpNKrgiJYQmZ/fW1L48A9uEtQVsTIWwvcc278b3KNA1Vvj1
/roQqm2P8Itxi4RfZTc/rN8UwmA3U0K8ZiQ84ZW9r3mP0T9vVnx+PQIo/ZKH
U+oYeu5tkX8FEQDHRfosp4VwtMOc6e3UaTAt4HrRShPG94sPBT2Sw2ET+8Xs
VRNhlP2W9TzIOxya/DlOatgI42Ytc8M+SjhYkDZqJR0Uxjuiqd6PJk6Bzfu1
QotkYUzSeTMXYHoKXFZ/JDR/EcZPKhxHicIn4Yhzt+W7GBEsZeVI7JkJBRE6
fN2dKIIihZEVBW2h0ChdfKLtqgjWNxmfLbwfCrITx/M/lIqg+yF3AYvQUOgN
27Iw0CaCZ00atbU2hIJpusnVBTFRHHSOqO6WDQH595V9Wx+Kor6l1XjcxWDo
rNh6LLdGFG3jN9yOCg6G6GsxrDKNohgoy6d20yUY+vZbayj2iOIA2+affmrB
kDozHbV9XRRbH49nTLcFAROnnKzxbjH0pUqHeEkEQb/RlUNHv4qhi9Dkme7y
QKikyou8mhHDwH9HyhbiA+GS9uM3Aj/F0PZ6f8xu90CgSA8oPuXYik9Eo4iP
BQMh85/yGMu2rag+Nfz2UOxRsK946XH95Fb0adNSenc4AFqk5l3qucXxRaGe
wH63I1AkFMspLCyOJzwl3HzxCJzmFqo+LC2OOVLpWChzBFT/UUW37BBHU7qh
YemoH5z/fK7L2UkcLTrFfkz5+4FRkpT9XKE4vt2duvI3/jA8+2u5R4wkgWby
Xa/nunxBV/PqINFAAu1OTlsSa3yhwqsv0MFCApne1BSW5/tCaYtv6mV3CYwY
IuuI+vnCtdzoLrYLEmijNCm+tuYDxwwqPBZ7JHCfvNGzwu0+IH9RMKzltCSW
cpZYSj7whrzafexT8ZJYdtFuZl+WN4gtFmSyX5bE/APdtjWx3sDnuu2ZQZEk
/rd7/PCoozesaexietoiiaNEemDTmhf0dJy8eEtCCuc1N5o9sveCZNH+3KgX
UtipMujjJuwJP5s5J76/lcISJXj5YqMnHIgia7l1SuGPBKUZ4pIHaHy99hrG
pFD4yEPBwA4P8PmsHBK9URqj+2rIS4kewJb/NVNfTRo10E+VyOEBJjucR16H
SWPEuL9SNo87hCfOs0WclsaZt7Xce9fd4N7YOTWdaGmMlCk0yh12A6HMqpCi
C9L4nS1PLK/YDcZXBNjjb0jjtWcG8V7abpDQ2KZmUieNmQtJg6+sD0Cjs1Ho
W24ZzC/bv0O/xBVabB5xjvPLIDu9XjD7kit0minms4jIIEXDo0X0mCsMkjma
9WRl8GJuy5M4sissi7ZIP9KVQVdPz+eb2vaBfK9dS4GbDLaXGKdnr7pAjIuX
3OkHMlgoFeRqHeoM520/PsmsksFbj/v0Pux3hmRzY8uqZzL47kX6wnETZ8ii
KJ360SCD6o3HOXlEnOGB2HSbb68MuklMPMmrcYKh3uBwexZZVCm10+LlcgLY
F9Oh4SCLq7k5XD+eOUKv64WQHS6y6HqwWlqn1BFCDlwWJrvJ4hJp8VFyuiOU
eeTuNzosi5qSB9svBDiC4KHqSZdIWbzIPDKcJu0I0yELG87fkkWfbI2dPRcd
ICPZU3tkWRZ3Ggj6GQbag/blw5++/ZXFIi72fTsP2EPLlWMnZ9dl8eGDk68o
e+yB+WpU7e9NcljIlxJxRs0eArKzzLdIymFzybNrsxN2YFja6UkzkcNsiQxn
I187mHtlkHbtmhz6sth0KQTZQjSzXqpxthwumLr+svGyBX5D8pWlPDkkHk0m
JzrYgk69ZortbTn0Qa1eVYotnGwUv8RTI8c4D8Rf4mG1BabmnzEJw3I4KCPM
7p5lA/wfy4LD1OUxfuHoyMN2a7hJKA5S0JJHoSRKUEy9Neg4FBz7uFMeg6cm
Nu5/Yg2OnzOOaoM8FkeosermW0NWd5zfdxt5lHOTuR96zBrkBg54+pyQx0gf
q3lJAUb/cX5bxzp5vKQn2R3wyhIyGr698nsjj+jcwMdcZgl/i2q0zrTIo9Ho
auS9VEt46eXDV/qZ8f24vUetvC3BYvhp+58peewdPUa9x2EJ3v3uVjkCCigj
5pBW77AH0jvvWYx6K2CikfnZBCYLWKw13xXMrogVp3JUYlLNwGJAQGD7ZkXU
IXuZnz5rBsX/+gdneRXRyzDkeewxM3AiBYYdFlPEegkb+zpLM6h9kHbLXUMR
6dLGbktcZnC+qJ/Fyk4RQ6Uvc0lcMAXJi0dfquUxdP4L53iSd4GpQyp5TFcJ
N7NNhiq+MIbj/DvDOGhKeMxl6LfdfWPIfd9VoaavhOazqqIpBcawbCahHrxb
CacDnRY04oyhUK9Uct1NCWPHHK03mxvDilIti+gFJbw/pLVHr9sI7v+dbLXo
U8KNF19p864ZgnC+vmflGWW8HPrrT7C/AXT7hN95EaeMw7Ohwu/dDSBT4+HP
pgvKKC97Q2SngwGIPJO/NJymjDYr/tmSegz+zF7JU6qMi0KskT68DN7ctvFw
uzJWbrxb/rJKH8ROutyWkFFB1qenDJw59UHC+vh8Qp0KJsSQpTWvAXx0yL9G
faOC7Rnf8hPiAC7ua6XNN6ug/r5cz+lggJ8+ShecP6lgke96WL8VQHtkn4z6
hAreryk+t48TIK7c0K6DWxW/hOZl1J3Vgyk2QtVWZ1VM2FX7ZPgUHZ48rzx9
f04Vvz0+Y/Q7kQro+Sy1aUkV10ySrTdFUuEtW93t0T+qOEXUfqIYQIUeq/dd
IqxqKHd9/XDCHir8HZ7ccVZEDfNXtDZ181CBziY1Y6Ovhiv2vXNP0yhQZ3nB
dTFVDRdYyheUi8nQ+mU/XVdXHUft0+c9polg8drp/h+KOt7WV2ng/0KEpmI7
ueegjnRSrlBLJxHeBphtMjJTx93fn/M7VROh7p/OJxtXdSTezbr58QIRnghv
DgiIUcdr/h2DzqpEKLSqvlHUpo6NcZRlryBdOPFCaIXfV4Nxn7TRZBfaCU6s
ttKLV7Yhd+ihghPV2vBwdSlc87Mm9m1PGixI2g62vXaHPWK2o1IDtXKgUAM4
eD22OytqofqtTDmKryo4n9Qss32jhUxMQzcl7ihB6Iv4whP7tZFJYDnhaogC
tA1tqTJn2oHXvAx33HWRg4UhGVOzzB3oHKPJ414oAw8ElhPNNHSQTddjr5m8
NNyVXpn51aaDS9rhoipHJCBk86XmjoM7Ub3X5uMd7q1wsnNPg/MmXSwSi/z7
qkkEdp3IpHMX6uImVnXNe0tCUFRsxO9dpIt5x7vH2L8LAfPn+fHqYl1kyywU
9PkmBLU6ZpcPleuiSrbNd81eIdBZ+DPyulIXv9KJE39eCIFswL7z4W90cS3o
gotfohCseEp++Daji1p/tKT6lYXAJbWpRG9OF3WV93K0ygrB41dhEVd/6OKd
lZnVOnEhCJZ+r2D4UxdL1EsUa3mFYHLgzMncdV2M258tsfBbED47DUs48BPx
eIflcccmQXhgWXSojkjE+l15usZBgnByz/Pl3RQiDl4ZIgcdEQQ9i88xn2hE
zHmYbld0UBBazDhyJvSJeEhGblXKRRDGjfw7eCyI+AE3ZR41FAQxqg5lnzsR
Az482hoqLAhD5D1vRj2JuFB3bFqEXxBKSD72Rw8SkXNaqKp+syDo6GYePetH
xGyXkEgdZkGw0lopLAkhIunBv/KwWQLEKdVzLZ0n4ga9SIWrDQQwVxzIjLxE
RLsTb7peviQAn8JPBfZkIopdzLi9/IwAubLKKJZGRGMLifXwCgI8lUgMwRwi
Rix8bfqZR4DvAvYDiQ+IqFyq09gYQYBK/gA/oUpGfvsOf00+SYDTfAm/8qqI
qNp8LN0jhAAcW57wPXxGxC1jFVuV/Akgxylu0tNAxOEmu6c7XQngxDR6T6GX
iH+Eo93C9QiQJflrMrafiP/22x7VoRKgn8apMDJIxI7xSxZ/iARwO7U9O/cr
EYUqbn69qUUAn4WIc8KzjPh1954/o0CAUt7LdaFzRBxL6tiaJkuAqW03Vz/8
YOR//IhHhRQBAo68O375JxHludtOE8QIEDIq6L6JiYQ+PCq2flsIUMWsku3L
TEIN9oruwc0E+C1N+9zASkIDGON252Tkt9/TImYTCS0yOjgvbCRAzOd7pH/8
JIw8KiF0akUA6pdeHXcWJGHBU73Pjn8FgE3g073HwiSUvr79gMFvAbho9U8+
RJyEB/bAPsMlAbjydhffrAIJzaTP6/2YEYDOcReL3cokZKEaHtWfFgDCxqPn
bquSsLKnJDd/UgAy9dNXD2qSMMVotSRxXAB63UpI9VokrNXM/iQ6JgDiUdXH
ZXVImJOCd6u+CkB+9dDkIImEH4xNOaWHBWCke1GeTiXhEufPiZkvAiD/i809
m05CE3YT+aZBAfARFMv+AyTU/npg6vGAAJTs0Pi814CE1B5Wv6p+AZiwQb4q
IxJGvcjubOgTANVjdhaEXSTcIKJiP94rAP7JPueCzUg4puQoJcLge3dO1bXv
JmGsYPDBfT0CMN+UuLrNkoT53CFO97sFQHsyj5RkTcKGwFVVYQaHsD88Pm1L
ws4NrryXuwTgkULjPTMHEo6oJtK2MvinYc9kyV4SFu+kjj75LAAkzxl5NhcS
0rLe0Q4zODx63c3blYR3rfZEqDO4Jpc/u+4ACSUV0nuYGbxWo/BZ2oOEn2UV
E2c+CQD2kfjOeJFQc3FXyySDY/7sthg4SMJEu9XOvwx+Lex2jnqIhGFJXL1S
jP6susF11/1I+P3Xv63ODDaxj1/95U9CibOSH4sZfD44k+QYSMIgTNTbxIi3
6XL58cogEtrwqWZGMzg0Ss3XOISEp9c0u0UZ+Ur7l7t8DiOhMfW5cQuDm5zV
LH1PkdAfLmtlMvwK3VWu//s0Cd+vpsxGMvyU3qm280IUCdV42lsiGf43yZYr
i51l1HcsXS6TUZ9QXjXx8lgSPpBy2tXKqJ/0WtkWWgIJKz60JEsw6t08rcrS
ep6E31a/2lwYEoCwnrKf+y+R8Pxy+yTvCKP9G9Wp70kk5FviflDJmD/NlWUD
Zy6TsPGOO0soY36FFap28KaR8PHSIN32G6P95bL6gqskLDm9WGvBmJ9hR8rK
X2eR8K2wlWD2rADIOKvm2ecw6qcP9+bmBKDFpCx1LI+EPC9lBL0WGLps2Sn2
WyRsWcr/WvKLoW9RDcgsISEzl51YOGP9hK3edlcpY/hbof7cf5Whd9/etfs/
Rj33/FquZCHAiUYVav8DEs638flysRNAtvL2toBKErYLVvyNZazXEym3BVOe
Mvwf0rMZ4GPoJre/dr4moTfH1SQ6Y39o3aHS5dXIWA9eEz0PFAlwUuZ209Jb
EhJmrrNYqDH0ldIHQm0kJCUGzi7qMPSHpWdcukmY+k80TNqcsZ8VKB+f7iXh
QJ/xSocVAdqSS30iBhjj6bEk3XVg6H6le3JHSKhncGPTmAdDly7dOjJDwicG
UjEHGfvnKR7lLcfnGOuJc9bjRCwB5FdKmFkXSOi3z+3P44sMvatkUuEXI77T
Y21vrjP05JLHhzeQ8RfzHL9ONeN7p5XK/7KQ0eb5cm5rHaP94ZLcS2xkrG6o
kMxuZuhGJfF3ucjYcsyj4eMAQ/9XbPdDkIwGHa0fPrMKwvfZH3vCRMgolTh5
epFHELyHaKb/xBjtecp6dokKgmVDJ22jNBnrZ7XvZG0TBNmUNQVRVTL2Mzus
ru4ThIyzZtK56mQ0jy65POsrCJtD0sXkNMl4b5CyeWuIIPxyUt2ioUPGE8Zd
nDuSGP8/WcffqEdG5W7XxaN1gqAvWLDQgIzxZ0gxB9sFoYp9ZsbckIyaRJux
/EFByJ85O2xvSsa7b5t7Jv8JQmjV3aZDtmTU2j/G+4UsBJLmG3Mu+5CxaNK1
TrdeCNJo1hmCh8m4Y/dy9PxnIeDQzL6SdYSMomeCj61PCsGCgFZC0TEyFnPQ
ImX4hOHNgGvgk3AyMgslHM/wEgZae8lheiQZ212ZX289JQwVdQtedWcYfgp8
G19LFoYbJeedWuLI+HYioX38mTAcC6rUH0omo3rzNw1PMREY81qnHrxCRh3z
U6zMO0TAxdFcdyqNjCvp+cFcFiJgTB1SXcpk5Hu87oP7GREQ27iZwHGTjFc7
7Fb0pkXgdabXuOZjMt64Hqqq0CMKlWWlyReektHx5fPYmZ+iUFQzq/v1GRkV
wk40KgiKQdzQiXPXXpKRI/nAp0VbMTBRTlRefUfGeWaDeqWPYvD2caVfUz8Z
+f0aPlh83wpP3v3hl/9Cxil6scq0gDjc7tN7FjnMyDctZYZAEYeL62+5tMbJ
+HfIr4fvvDjs3jVwJ2OO4e+uTRGjqhLQ9nnjnDczBV2Co4qykiShdsI8o5aV
gjmexdhZIwn3/qaACDsF51jN8ipnJCFFUuxyMxcFhRbGvGIspcDaZ5uWtiAF
Zy+HByG3NHxYdjy+rkTBMi5CzeZpaahnv8E4zlPwu6Ju+QUOGagUHX5doU5B
8cxxUqCiDKTTjxB8tChoZ2uYcspLBhzjzzxqoVAwwcyy9sGIDHQTSn9d30NB
70t+mks/ZUHrp7OTojUFnRbfx76WlIOLXVxPK2wpeNRn1zuVXXJAzwoMb95L
QavAhPTX1+WgUIq4uuJBwdyCig+HTOTBX7WR2T2MgqrOkT6nXihAA9dJr5mT
FFx2jVys/6EAkrMq9SdPU5D5eWxri7widPyXFH8lmoLFZg1zW5MUQXenA8fr
ixS80Br4iMVXCTbgKLdiHgV1Kk1NTxqogIvMtaMVBRR8TDs4131WBSqZTd/r
FVEwo3XtsnydCvg0lF/ee5uCl8a5py8Yq0KL+XGBCw8Z+a7Jlk3vVYNrDsyi
M28ouCSl+lzlngbM6VaeOtlEQceWA6TBVQ0wFfHpZW2lYPSELdMTy23wr/dd
tkQnBc1Kvo9NL24Dd/crklb9FJQ1si8/qLgdVI9Iy1fMU7A38ICOUq4WrB1p
0RZYZNS75e5KT4sWfPA/qR+yTMF5SaMd6itaEHG0/YDuXwq697YZPHbVhrag
6OvVLFSkBG/ru6mwA4JODvG8FqIy5sOttLZuHTA5lSghL0pFx3pK5ln+nSAW
TlKP30rFjEmTxt8WO6Hu9GWzXdJUTFKRGaXX7wTCGYxrVqEi13aORf8aXXgS
n//nA42KVc0F4U2fSJCYYMGxE6j4WFGghU2CDB7nfgtd06ei/tTfaJ2DZOC8
YK3jZELF1py26mO/yeCayBTYb0VFmwCLPW9UqcCU5j466klF01vWcROv6PAx
bfOi8UEG75NxbhXVg9vpTzaU+FLxu5qTQV+wHthe45U67E9Fe5Pp0bPKAEXX
XzrPhjLiyxlS3mmDsCtf+v3yeSqOPBrkU53Sh/FbGaPml6jIRj1nbS5lwLi/
8vzNS6Ji+18/ihjjfl1XtSJvnspgRyaRzjoD0GvtDs/NpuLWNJGukWJD2Pn3
suKue1R8xO84V5pmDB/X2Wk37jP80q/pG/loDMEbz9j8qKDilNEexSUhE7jP
GxCR/ZiKizTdqZIcE1BXMuuce0nF+n1Xa28+2gVy9huiMj9QsSNuV/55fnOo
cz6ZNvuJijz0vRGZnubg7jZXatBNRREOT7/7D80h12/gw0w/FTfHUAlszrtB
7OxTFf1xKrJbtOiV3bcAvntBnyZ/U1H6rmTGpgwruP9wYkrvHxVTU2cTzP9Y
geVTN6b0VSqOs/ve8t1mDYn1e9T0mGnomx8Z1ZtmDRx9KmdTuWh4sErMv9LH
BtbZR9SpkjRcuXdOZfs2O2AbaPhbJ01DSt+wQ36gHfBU3H5rLkdD2eqUuL8P
7EDSNcjbRZmG/jc1mcPJ9qB3n+nGKW0alvn1vGGxd4AIJymuJyY0PHIi6uz+
6r0Qp8HSA2Y0fPdqkci72QkSmb8Vv9lNQ+P6KyzfDjjBjTv3DLqsaShp10Xk
43CGZ0x64T9daHh2fG6k9ZAL/C11ndQJpOHFir0P3vnuB+YofFwTRMMaZ5OE
t637gdNOPt4ohIY8Aa7MOjsPgOjqtLT9KRpOtaV7H+RwA5LNaafjsTQUSj5y
wdPdHU78uf7mQQYNPcO0NqiAJ0S1RV4lZ9HwtLWl38coT0i46eH16gYNtw6p
xnm98IRre1TW2wtoKOh5Kp1s6AVVBU9058tp+NO6nibj6A1LZl23tr2koWXS
Qe9v5T5wQu+RzKU6RnzPels2//SBv9ppOd/qaXiHvlakou8LTOJWV/Pf0bCA
vpzn2OsLm783xvF/oKG59wx3n8hhkE+t8vo5RkOO+V/iue+OQElC+hfbCRo+
7y+40yXvD6qng/f9N0VDr+iNX/XP+sN27212h+Zo2DMnYPqEHgA03WKD3t80
DGsI2ZLfcBTse6/K1HLRsY03u/IKZxB0tR3PEeOho9/psKwKgyBweW0jeoKX
jleNrsiknA4C9zvcfNsF6cg7Ufgzbi4I/KPimQol6bhF43dr2VAwxMmGfonX
ouO9BKFhnakQYBe22zeyg45FT7rKzDVD4SKXVpeeLh1fxrU+2BUaCpeXZtp+
UejY+KjoPxbWMLjR6F172IiOD6OKjPrUT0Cln33Onr10rG/u75m+dwpeMlf5
zDvTsfPD3ms/uMOhOUt4e5orHW/IRZL3HQ2Hkabeum4POu6WLd8duOM08Kl5
THj507HqXkO99vsIODodsCP8LB0f+PHECatEQ3js+xXxODq2+l0S3HwwGhK2
ajW+SKAjR9fLZ8MF0ZCze8lpYyIdrxTW3KVLnoWW8vCoy9foWLG2f0BENgZU
/M+9Ky6nM/y9mZziHAc6rJOpZvfoqCCVNmZ4Kw7whrnrzH06WllvNRVciAOn
Fu45rSo61oZHG0qnxEOCejrh+Us6rhh8sbXtSoDU+uUBt9d03OTS9fGw+jnI
dd1bwtxIR9Zeud11MefgUaIYxbSZjpX7DNzNdpyH0Zl8tw+f6Bj7LjaMWnQB
5uOYVcK66ehRd817jOUi/BP3XhDpoyNLWdnAb++LwL9HKf7AEB2XBTsNgtUu
gf7du2WTU3S0Vuz1sWhKBAvjLSGJs3R899a/9MvOJHAaOEbXnKfjMd11N86b
SXCMW6c9ZJmOkf/4RvVikiHi1tXrwr/pKDumauqwlAzn6L88q//ScSrS3Fb8
UAqkfnJS37/KiP+dQXLWQArkBlQvr6/TcfSSvM0R1cvwP/2S5qU=
       "]]}, 
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwtkAk01wvTx2UteyVZspXs3SLp//9tM3Szxc2W/cmubCFk6SaEcqPsZEsl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       "]]}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{0, 0},
    DisplayFunction->Identity,
    Frame->{{False, False}, {False, False}},
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImageSize->Medium,
    Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
    
    PlotRange->{{0., 29.999999387755103`}, {0, 1}},
    PlotRangeClipping->True,
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {0, 0}},
    Ticks->{Automatic, Automatic}], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {"\<\"rTrans=\"\>"},
        {"15.5752238612175596563308630990409032137349493100876349706616`22."},\

        {"\<\"difference=\"\>"},
        {"0``21.99302408347881"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {"\<\"absolute error=\"\>"},
        {
         RowBox[{
         "-", "1.207079951147539000518464154124312646230727`9.489783820943446*^\
-15"}]},
        {"\<\"relative error=\"\>"},
        {
         RowBox[{
         "-", "4.4726168646049625224695207779319943683567125151`9.\
489784084392776*^-12"}]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.647012628487541*^9, 3.647012640752486*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plots for further analysis:", "Subsubsection",
 CellChangeTimes->{{3.647001215613776*^9, 3.647001231104204*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"solAllRTemp", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ")"}], "-", 
      RowBox[{
       RowBox[{"RAsymNew", "[", "orderAsym", "]"}], "[", "r", "]"}]}], "}"}], 
    "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "12", ",", "17"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "prec"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.642326195144739*^9, 3.642326195309629*^9}, {
   3.642326227657671*^9, 3.642326236649037*^9}, {3.6423263735444736`*^9, 
   3.642326387070116*^9}, {3.642351471379822*^9, 3.6423514746368093`*^9}, {
   3.6423549381556673`*^9, 3.6423549714839087`*^9}, {3.642356430870335*^9, 
   3.6423564312477922`*^9}, {3.642360308481101*^9, 3.6423603283388033`*^9}, {
   3.6423605204186068`*^9, 3.6423605822033*^9}, {3.6423606706512403`*^9, 
   3.642360671754251*^9}, {3.642361530025079*^9, 3.642361536607409*^9}, {
   3.642361642881998*^9, 3.6423616519318123`*^9}, {3.6423617217288857`*^9, 
   3.642361734537314*^9}, {3.642361797494378*^9, 3.642361797548109*^9}, {
   3.642361855918133*^9, 3.642361856228907*^9}, {3.6424940189916973`*^9, 
   3.6424940309631166`*^9}, {3.642494098018983*^9, 3.64249409826652*^9}, {
   3.642657863478188*^9, 3.642657906636442*^9}, {3.6426587955627117`*^9, 
   3.64265880312888*^9}, {3.642658833501643*^9, 3.6426588638089*^9}, {
   3.64265968715372*^9, 3.6426596880817738`*^9}, {3.6426604870738497`*^9, 
   3.64266049482233*^9}, 3.64693890062053*^9, {3.6470110927786293`*^9, 
   3.647011093659955*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwV1Hc8Vt8fAHARIUW2iBCefZ+kZJzjY4ZIKKOkSCiErLIqhIZSCYmySSIq
QqGMkMo3GQ3ZkpRZmfW7v7/u6/069557PuvIO3tbHeHk4OD4vIKD4/9P+WhP
Lg4OCoi2CF+svxKCXboqOJtJWx0d/9IaFIJzKas4r62ggCoO0h07GIJprzI4
NnFRIMdO6+thdghWFepa3sFDgfTUM3d3vwvGeim6c1cEKMBNle//JxWMnYvE
f8hJUaCneNlE/clJnNVZ26mjSoEFi7u1FoxAzOulWi21hQLr8g7w+EsE4uNc
2TkzpH9pKIkWcgbi7ewY/7ytFHDLvqll+yEAt543FxbUoMBAz0heUkwAntX+
aP5FhwKvpy5lPPjqjw2yZupDzSmwl0uWWf/YDw95Kz+scKfAq4CBmdJzvniD
63fquaMUWFbT6NoT6IttHB6k7z5GgeTws8Yr3XzxS2PNy189KFCsb5t90dgX
F8jvOirmTQHL4psTmgK+2Kc9QM43gAKB4/Ge6xJ98NK2houUCAqU1reO3nT1
xiJ/D7sk3aIAl03yKkLRE8ene/Y4plLAulbPnWu1JxbQD7BRTiPz422VNj7t
gVfGRhs/vk2BH3ldWssvPPDsuruM9gwKcB4+s1vMxQN3Kv2cXZtPAS+aPFpX
cAynmJ88F/2IAk7zbWerDY5i+bRLuQGvKeA9snLMqsQV10ZVrNr1hgIHcuEF
O9UVH/IccVd+SwGZO3vMFGJc8W0toHe1UeD7ryo6HHDF6z/OFG9/TwGV28dF
jvC7YlGJ/RWLH8l8BHve0Xc/gnmvUlvPjpL5/3JtvmuzC/4Z1TgVx0WFHVpD
a8vmnLBTq9GA7Uoq7Hp8Y7v4Nyf8XuTlO3luKohfHZ2I/OCEKzNfPnzMQwXj
gtmumEonHF3bFNDDRwXP2mh9dpgT3rDUMs8QosKVz2P28yudsJnf2xWtMlQw
Wd+kskH2EL7r1L2OfxsVou9NiGeMOmD8M3RsiHSa9VTtwdcO+H2wfF2NOhUS
zuNF9VIHzJFwzD9AgwrD/SK1aqEO2K5xqbNPmwo381S+O6xzwLx0+dRyfSqw
vMXErWE/dp09qnzEkgoOV7e+3frAHivGLGrWelKh6eV2B5F2G7xUMyiW5EUF
qzWBa8ee2eDOuVeTXsepwJRzVHufb4Njj6XmSvtQIXunwfWBcBv80xwJB/lR
oQI9uDtMt8EVoqe/MYOpkCzx7b+A83uxRSZn8q0YKrxiWzCNrPbgkGd8vwIz
qeD2wmJuvYQVptgYHtTJogI1IqHNY5UV7vx5pnlVNhUu0TokWv5YYvbGubTk
HCqMvpRtKOq2xEMRI0aV+VRY+bTDXuKWJTYzrkteLqLCYZ3TUfsVLLFse6h2
VBUVJF5cy3TW3I1fkGW5+p4K1n9tnHRlzPG1RovOYx1UcJV+JvyWwxw7ZxdT
DDrJ8+8Y1g4cNsOch7xf/+6iwmLpp1ShYjOs3/VT3OETFd7wfZ4/oW+G6xt+
3FUeoILpCr6hDz47cUPm97dVE2R89KFn13pMcJPDV+kRfhpci3/Wy71ghD1T
UpYfrKaBbtm8TNmwERbqNu8NEaDBbJjbTNB/RtjW+lHmurU0eBw5x2LfNcIj
JmepaB0N/JlPNXztjTC3urR6ggQN/vuue4XyzBDrrbOw0ttEgwfO0+48Vw3w
04ay2NuIBlF3BMtOuunhrOL7nkcwDfqO2V30tdXDF25m72bo0KCktOxf0A49
bO91TbISaMBXmZp0X0UP/xY9nt+hT4Of+df1K0d1MdtFqUnAlAbeS2r5Fl66
OIczYVWIDQ2a1n8P2nAG8GUd32hbbxocqjALmbmOcPLxS1aEDxlP1j1WdxDC
mWl5sqt8aRAspdneuR/h8sWesrITNPjm3x0vvwnhvnLTr2KBNEjSiTUZe6yN
VdmbjN+H0kB4VtJa7YsW7tzYxWd5gQbMRVu2gK4mluNEcaY55PrV7aWSO9Xx
cvy9UZFcGtT8jVg23qaOP8mtN+ghLaV9BV+UV8dJ6M+Cdz4N5nVSXAzntmHB
UyXuN+7RwCteLPFy7jb8b0LJoK+EBhNO613deLbh3p61iwHVNDhTObmu9Z0a
vlPR557RRYPTR7/u33NLFafH+RWGdNNAspczgXqetBPP5N4PNNiWtqFDMEgV
Z/Ixgvg/0YAqZ7NF0FoV59oHnfP7QubHU6Wga7UqLppfk2k4TAOaD5Mr4sxm
XK2h9enbNA3aNX7saQ9g4y8VN8xV19JhbnDNweT1TKyg6XmdV5AOd6ycB13/
MrBbpd6HL6Sd6oX8LQYYeLJywuXiOjrskF3cf7yAgTmfmoQOidKh3IH9uE+L
gZWqlwsSpelQrT2wM/IwHXu+OMK7SKGD6BhFR6GBihdbttbV6dPBPsv9i9Rr
ZSx672DyRQM6OLyKN9R5oowZF897WRvSIeiERmVgljJ22NkjMWhEh3esmcvS
wcr46asoT05TOmw0pSEtijIOb20X091Nh2y3mCsNMUqY442ve7UDHa5f8yi9
Y70J8/x3f01FAB1Yb6MCHKUVsO7vxZargXTgWxs5ROdTwKHSprHHguhwWf6/
0/x/5PH0kRFOmVN0yHpqtrTwTh73LsjOhYeS++0Mssm7KI+fbIofMIikA/Xp
9OqNHPLY4+SJ8rZ4OnjXG/vuHpPDbXLqTqP36OAW7b9vTFIG92Z33y8tpEON
TKn4hr/S+Cc1eCH0PhmP0L9kt0FpLKD27Pq6YjpIP2He1i+SxjuM9Rs1S+mg
XHDST8xQGlf7WNDjntAhL2O2cW3Qelz43O3X5gY6WO+nH3/7XRKfP5x8PuQL
HW62FqacFBXHlUzHapteOvC/8snTXhbD438UZzb30UHnfIGaxIgY3n2p2GG0
nw524sWhgk/EsOTjRmLvMB3WdUSG8h8Qw3k8vzpY43Q47csykrwnihvuWioM
zNOBsPKmr7IVwb/9JGyfLdCh4oq5sL+eCKbgnovJi3TIX1Hxd5Ypgi+9c/+1
a5kOjhqX01S5RfCexdNNVRwMiHexHk95JIwHzYqO31jFgLOvhN8KSgjjFZP8
VcZiDLh5dUpi7ZgQDnQVnZYTZ4DivcenmN1CePzzBuof0qrbVVc5NgrhzmZ2
Uo4kAx6dcnKdzhTChVk2fpwyDDAYWntmxEEI29hm0p8qMEBk5z+DnjxBXFit
kUqwGVA4vJ6fnroG28a5h4nvZIC6buga6OXD6Ycb9HtJ16zmkRNs4MNjGgr8
+WYMQBerJn8V8OHQkU+JGrsY0HyRHskfRL6vY/HAwZIBgvHeTHMhPjw6tXUw
05YB9/Z9lFLZwYtP2XCZEC4MKJNZeJvdwINfMA4JzpGOkxm7Z1jEgwW4nnXU
HmHA25TBT4uJPPh2caCzlRsDzm3M/ZnnTr7POxYScIwBCkIl/UsCPJi/qq2o
yocBclp2ehfsufEtuduixmEMyCo3UHqyYiXm1ZKrkw9ngP1DtZqN37mwv026
7yLpfodNH++858JmcZlvis4wIKmER6c/jwsvLeTGikWR+XioEnbcggs7dBYv
DVxgwMnzla/SMzmxTNzzobBkBtyyJc53263Asfl6121vMoAuuPTnm8EKPFtX
p7s5hQHsDGcPwc0rcOtCw+2hWwzw4pMXS+RbgUPdW+x23mEA6G7wjK/iwD36
7a2SuWR9O2I3UBU58O2FoUcPHzJA/r6Z7ieOv+hLQMV0+COyXnXRNQJ9y0h2
Ko5t+pgBZjv0TQ7ULKO0r9sK+8oY4BKQKrw/fBmlvo/NWlNJ1jtrz/nG5SWU
UsS45lbLgD/BCWWGnEsoydnfW/o1A56XuLMI+QXU2WN8f4S0zi5nmuDKBSRu
v+F7yRsGrEx68If/6zxKtGh0NW4j4y+tyN57n7S2pGNAOwN6AiUy1bTmUYL4
U7O3HxgQHlSludJhDsW3cNEiRxigN2N7zajkNxKZlj5m+pUB29Xqrs4m/UaJ
UmoF60YZoL9pOaoy/DdKc3ehpX9jQNiq3bNxZr9RAU8D7dk4mX9hlye7v/1C
9XrR9D/TDPjoYCqrpvILzVXyMj3+ked1Pyk++nAGhQxs9FLlYAK1dE2HV9oM
+suncX+etFvLVhG+mBnEbX+UGcvJhKbNi3Wn980g4T/NzBxuJtwsn5r24JxB
jC0XWb2rmfDzgWIiYTONDt1bw7aWZILMP+FLXwWmEI+kqR1digmJTqInTP9M
osKo6DNc65mwyyGKv75/Es0f+Nf2UJoJDUf9lhfKJtE1oSlfUTkm3Deh3wpw
nkT1Ae8fdigxYcunnCHxkAlEgVvqdluY4Fsqn2Oz6gd6U9h1kK3GhJCujp2n
+seRv5RoLO9WJmxXqttZXzWOnk9f6n6yjQn6cLDmnc842pcTfkpKkwnp7R/3
vv78HV3id676CExY90L4oeTTMTTxnqJzYBcTuOZLHvMnjSL3jCe/lS3I7+fj
DymfHEUDXsZFk6TL//oaOdmPok4e9w1RlkxQp23ZqyYziqq35y0W7GHCS+vi
s2ZZX9HlVKUnc/uYgLj3hTDLRxDLRWFzght5/k7W6/nZIZTPLh094E7u7z6p
1/xhCCks66arHCXzcWJn8aPqISSe6CRYdYwJmmWCfL2xQ+jvy/Qf/V5MmBXf
IXxadgi9pssVEP5MCBXaZ9a1axB5zkgrvjrDBCubLEX9un7Ex932IucsE3YY
z/47fLcf5YpHOZ+JYAKfpbNu5pV+1KcxnrE1igmG4T0RgQ79aM+ZpxvTY5gg
vmndVPCfPqS15oBswGUmyMdb2HxS7UP8Krel5FKZkHbFtDE0tAflbbeqmCf9
UEj/SJFFDzIw5bF/n8aE1M6cTaKKPSjc63jy+TtMaE7apx3S8hlNP8QSs5lk
/Nl3D5ZKf0YfoFe0+S4ThFS94m++/Ijy920U8isn65144c2yfjeKlZQsNXlC
riNDaX7ZbnS0U3DPxgomqDjOTenNdSGa1b+k15VMEOyeTtC434UKTb7IUaqZ
wLkmSG6bVBcq3p5K9NQz4Xl7r7rxfAcqE5e02PGOCT2X5V+Wd7ejxPeCUxva
mTDs2pHG86QdBV1bdX2W9OUUtDIsqR1tX/unM6ODCSdyAsd6bdpRBXen41I3
E2KNjQWCu96hp7PXj5f0kvMwL3+jt/c/VPdO8LL0D7L/iF4iUKANnZzcVzNI
+mO4x4qcobeIsTZ38t5PJjgVhTenPHiLEky0rbUnmbB1uXtW2+Qtcql1lzww
w4SR/W0f94a9QTxFzzNvzzNBb0fr1XuTrcj4vF+5PA8LxkcGr4ZxtqCl3OrR
b6QP3Bf6L6CjGT2o51tfuooFdollb7Lzm5EkR3qoHh8LFNQ3GORaNKNvga26
hwVYMDkd0bU5vQldcFFqzRZmwYNKR6bezpeoVaerT0WOBXIvaZErm+pRVqbR
AsdGFoj+mObRul2PgrnLRD6SFmIl0O751yPKqwSjSwosWCvDH6CuUI/O2VgV
TiqxoEl2rczC6TqEvV4HVTBYIKmsf2HO8AV6kFK3dqcmCyZCgqI6Z2tQzLIq
ZZMWC/7ci63vKapBjocydZdJuyQbGew8WoMElM/6FyMW2N7/GmrbW42OluCP
IrosOMiMwrS2Z0ihqSLn8w4WdBGlSUfqq1DCr2Lt43tZEEOf0Ls3W450npwY
3m7DgocfX965VV2OxoK3XuayZYFD0xqJT7HlCDiqepPtWDC4KknbSLYcfedv
jKjbz4J3fP+9bDArQ3obPzdJOrOguKKwnfnkEZow5d1bd5wFPd4adm8aS1DK
mlfLcd4s2FdgMy2bUoIM2uJy7XzIesz/cijzItf3isz98GXBX/PAgidiJcjo
kOwtyQAWbDvm57zy6AOUGqDW7xVC+pZyM7dGETJNP+QlGUvWJ51+Z/7YXbRd
0E2yl/RhQjLrneJdpBzuVZdzngUBcvKpSj35iMshWIq8gkH9aVyrumU+eiqR
0GB+mQX0tY4dK3TyEHHl5YbIBBZIOM9ub2fnINm/r5tMbrCgxVMvWHoqGwl4
vfcTSmTBcmOcXVdJNho17W9OSyLj4xM5nK+WjTJ5FgOepJD5jJ1YmaOThUTD
WW9+pLPAM3rA6tGxDMT5Q+3UowwW3NolKMqnmoGm9mttCslkQYRgVdCr+XT0
RsM4mDebBa9Wmz1KupCOYn45KSvmsYBjpOh7jPMdtOB5I9zuPgtaOQ4UbldK
Rb37l1h1FSzYs1lBuMkwEU0KqrxIqWRBrdiTP9JfbyDOesu9J6pY0PGbB9md
v4E2MfJC5J+x4MOcakZ0WwI6tmTZdLqWBecq+aWyj15Hs6l5TtovWbDiU0o/
qzEecVu+mxVpYkEzl5FzfkA8EudejvlOOjIw9sqyUjzS8LIqSmlhAZE3W+st
fAWFo+WFudcs2Mhri4oeXkJ8X6wSHr9ngdmgR/Jmo1i0/lqYSlwHCxZD5GaH
a2IQwyi/0qWTBaYl58Y0tGLQrqLlPpFusv+bUyYqt0WjhPB85olPLFBWjrk3
D1FIVu5vI2uABbubx8I3Z5xBRDtlH88gC+5kcxHqamcQxFj/6CHt1a+Zcunq
aXR4Il8kbpgFqWHUhd/jYSi/xvrQ91EWMFYYGGk0BaMth+7O502w4P1d3vXM
tQFI0l9FxneSBevu8y8HefujvzE5WHOKvD+sZBd3tvuhpuKMyNZpFmyxP6wa
k3kCOfy7uWbqFzlPuP+o8EEfpCsiya78zQJ/pdfDn/K9kbJKolXkH3I+Frv0
zyUfR5O7riWJzbNAtqMW34n2RFG3L8hrLrEg1EQ+ITLNHR0t5TXgWmbBz2fS
5oeK3dCuxmjXVtKPpMz9hBpdkeTPiHuO/1iwPu3r8KcVR1AhCtkayUnAnrgx
h7JSJ3TVct7WjIsAox/f9zeMHUKBR4KCxVYSIGNt9PO8yiEEcX41edwE3FQ4
ZGfqeAC9/+xh0spLQP3COG/YuC2qmPzmcYOPAP1nvTOUPBt0e6X7ZUd+Am45
bbDg8diL3Bku7ZOrCZibbxfUWGuNzGHgV4UAAe6Vu4+c+WGJVPcckoxcQ0CP
gOjqno7daCnE4YCYIAEUO4k5/0hz1H/l4+kvpI9lWX/bd2Enasyyy8wTIoB7
oZCtlmWC4l/t+aohTIBIUaTsBX4jFND7jo9LhAAlYerN73YGaN/MbkYr6SrX
TcL8FXpok7S5r6MYAUsPVG7GO+ggPuLVdRVxAnLTFB+lRGujn3omZZOkl5Qa
Fh+2a6B2m5fdFRIE/NM343mhr46eHDNcjJAkgNfpdExBpxpKC6/bYCZFQFZT
wm7rS6oo4pouiK0n4DUhszvThY3MKtG5PGkC5LdMhSXOU9DmN1V5PjIEsIYb
NAdPKiHxAY0WjQ0EHKGEbCzSVkCLv8rHOWUJeNqm6Bh7Xhb18W0TbCW9XsIN
huWlUMOGR5tvyBFAqAu8WaMnigo2q+5x3EjAl72ctZrtgije8EGgijwBP0KW
Iw6yeVGAPevmJOm+Z4cPvkhZgcJL27JaFAi4vMbc9Yj5H+3o1X5F2YoEJD/4
Qr/56Lv2ZRexivBNBCh+iJsQOfpJO/FZeZ2dEml76YyefS+0b4vve6OqTP6v
g3+7Yts57VzvpW4BFQLoiqZiVJPb2kVNtwdHSGs3ntT4dqVZu0xe92cthaw3
h6vM2fw+7ergwbkUKgG9Q5Nzgk8ntBvbz3EF0AiI1eP+c/z1vPYbBmWtBZ08
7y2vEhMhLtR5rkWSyiBguCvyecsxfvTli6ciF5OAzTvvL+cEr0Mj6oKsHtIH
Hr794W0rjn7Gl2wvZxEQ5nGV2/yVNPr9zVr/KkHmg/tU1+DYRvRX77e5B5uA
FJcY/61amxBParKd4WYCQlPfKzp1qqC1vzQPy6kSMGFkO894Skfiu3q85kkf
yu21OjhOINm80yfbtxCw48sPj4NbVJEyh0LkfTUCNN/EaZ+/oYa2lbomO20j
4IZfYrp9kwbCq/mytNQJcA3S+PQyWRsZudy7L7adgDWy20/UxOkgG/HJF80a
ZD8/+NrkNa2HAoNP/diMCDj9xeOps4IpCm+XnluNyfy+kXqGpM1QNKOac4T0
Iz57qUmlXSjxC6dkChAw28ffaLXdEpXpXdLjNCAAHNP6J8f3oupbLPPPpI12
PW/kZNuixtk22zJDAr7d7x98FWKHOnPFvI7tIMBZ7ARxjLkf/ea/k/TOlIzX
5fqwcOgh9PewbmbhTnKeW1Ln5cAJ8TwbLIw2I+dxPuasN68zEvemvNDcRYCq
g9Dd5pzDaFt7yXimJQER/ntcxETcUOCtel0/OwISNrwO9Xl8HFntqfyE7cn7
IPdN0uMCb8Ra8yCAfx8Bi281destfdBw+K27GfsJaN0Sv+urhS/a43xiXZsj
Acu5Xdt2OfkhVerGfsYRAp4XXNLK7QpCawfEQuZI99WMTbCPn0RjKavF6l0J
kBL4NuzDcwplCPwx3u9Ozl95+iEB7WAkNPn6wXkPAizfZ7gmVIWin2UhZ0Z8
CRg0KueN4D6LWrx915eeIOAOz2D1FsezKJfi9ijMj4xnn85SeflZdCDFalQ0
gAAurcey27wiUGsYdbf+SfL+OrA/f7E/EhUYdMmlhxMgEXFUU386Gh15p1pj
f5HcX9d5PrMgDkWpe+6Xv0TAiwsWV6PWX0bZqTl/RkmXLfOPK1y8jAZcJdkn
LxPAkWbrnnD8CnJcXE5PvEpAsdQs78Y78chuU3NEexIBM9qbHNXOXENmgQeN
zLPJfrwstNAUnYg8PiUPiOaQ9aoOW2a2JKIL8C78M+kFJZWv39ckoWZ+w3KP
PAKuyDq1+SYmIaM7NMqFAgLyhYZrMu4lI2j6xffyAQG7XvHJ+Y6koC3rL72G
ZwSUQg3/+9Q7KLD+m6VUNXl/hRbxPJy6g54c39E5Rbog/uHjYMV0pF3H2ZtZ
S/ZDWPeo5al0ZOB5anJlPQF+mOFhqZKBbKpdRZpbCDgetzMi6lImCnbWtbfs
JvsvXnEAQnJQbcHvIacZAuJkq1+0jNxDnY/y5uizBDg83xNyTqoQjVfbCfwm
PVF0YY+7WSGSbK/ccuE3Gc8cv2luaSHyWQyPKJ0nwLBKyYfz7H0klMsVv4KD
DWlxLaFblYpRze+LTCseNjxOHDtz37AEySanus8Is4Gp/u1p28gjpHXaaNCK
xQajW/3yIv89Q00/j+SqmrAhIuqa7NO/dajVbsrawJkNHjT7ul73ZkS4cfP4
hbEh72SBRQFfG+LzOZfZnsgGkTcFMvvi25H1ipCYR8Vs2JR8cKdbQBda2jbv
U9rCBsa16GuC+DOScRs0GBhkw1hwxHq1vD7kx9FcZTXEho2/fLdqPexDLTeL
VOtIzwo3zBrX9KFTrac2Zg+z4ernSZ+TXX2oc7PQ0pGvbJh44vdOhbcfXV3S
fvhtjA09i98/vTrWj3iuJcpPTbEhBHYVGG0dQAfooclO02R8FKcTNL0B9Kje
SfAd6TbDVW5iFgPo8B/GcukMG/bytX/lODqAah3quv1/sUGFCKxnpQ2gEJXJ
K3NzbMisWPn5G88gelfbwXN0noyPeSNWT3QQ0fZVhX0gvXGNSkGm/CDqvhTt
UbnAhl7hdsdT2oNo27TMjtAlNiilXBU6e2IQxV3krB4nfbzpwFexM4NoaNOo
2oFlNrxVi7ArjRtE120fKuC/bCAkKmQ47w6iscnkm0WkG/oMTz0uG0R6F8KF
5P6xQfq6XKRP/SC6qegSc4X0T/7VOlveDaLJpyZ//5HO0m4rWe4dRP8DtUQc
Iw==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{12., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.642360531610808*^9, 3.642360582800495*^9}, 
   3.642360672081442*^9, {3.6423615257033033`*^9, 3.642361536976304*^9}, {
   3.6423616447010736`*^9, 3.642361652588614*^9}, {3.642361722606588*^9, 
   3.642361735120549*^9}, {3.64236178336595*^9, 3.642361798160946*^9}, 
   3.642361856789716*^9, 3.642361896969861*^9, 3.642492883478772*^9, {
   3.6424940159086723`*^9, 3.6424940313150063`*^9}, {3.642494094037891*^9, 
   3.6424940987029*^9}, 3.6424944193684397`*^9, 3.642494857318054*^9, {
   3.6426578559713907`*^9, 3.6426579076825*^9}, {3.6426587963053913`*^9, 
   3.642658803470047*^9}, {3.642658834416952*^9, 3.6426588645039177`*^9}, 
   3.642659174061337*^9, 3.642659688610704*^9, 3.642659768586796*^9, 
   3.642659830090226*^9, 3.6426600096116133`*^9, {3.642660125799053*^9, 
   3.642660153050527*^9}, {3.642660488014045*^9, 3.642660495371271*^9}, 
   3.646938981098978*^9, 3.6470022346576567`*^9, {3.647011083574911*^9, 
   3.647011094216456*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rTrans", "=", 
  RowBox[{"r", "/.", 
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"solAllRTemp", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ")"}], "-", 
       RowBox[{
        RowBox[{"RAsymNew", "[", "orderAsym", "]"}], "[", "r", "]"}]}], 
      "\[Equal]", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "18.5"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "prec"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.642354984251625*^9, 3.642354991250436*^9}, {
   3.642361915353319*^9, 3.642361916803404*^9}, {3.642493594391143*^9, 
   3.642493601177574*^9}, {3.642657932620598*^9, 3.6426579777003717`*^9}, 
   3.646938900635317*^9, {3.6470111013122787`*^9, 3.6470111022184258`*^9}, {
   3.647011134222044*^9, 3.647011134515829*^9}}],

Cell[BoxData["15.5752238612175596563308630990409032137349493100876349706616`\
22."], "Output",
 CellChangeTimes->{3.647011135423089*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"solAllRTemp", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ")"}], "-", 
    RowBox[{
     RowBox[{"RAsymNew", "[", "orderAsym", "]"}], "[", "r", "]"}]}], ")"}], "/.", 
  RowBox[{"r", "\[Rule]", "rTrans"}]}]], "Input",
 CellChangeTimes->{{3.642493642797916*^9, 3.642493653919956*^9}, {
   3.642657941806782*^9, 3.64265794189211*^9}, 3.646938900650621*^9, {
   3.647011143200801*^9, 3.6470111441464443`*^9}}],

Cell[BoxData["0``21.99302408347881"], "Output",
 CellChangeTimes->{3.647011148169364*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Jump in the derivative of vortex profile R(r):
Absolute:\
\>", "Subsubsection",
 CellChangeTimes->{{3.642364440006363*^9, 3.642364497962747*^9}, {
   3.6424936846689577`*^9, 3.642493688433074*^9}, 3.647011159262931*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"solAllRTemp", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ")"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"RAsymNew", "[", "orderAsym", "]"}], "'"}], "[", "r", "]"}]}], 
   ")"}], "/.", 
  RowBox[{"r", "\[Rule]", "rTrans"}]}]], "Input",
 CellChangeTimes->{{3.642493668725875*^9, 3.642493671226789*^9}, {
   3.642657959918374*^9, 3.642657960580318*^9}, 3.646938900667239*^9, {
   3.647011165547408*^9, 3.6470111662063847`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  "1.207079951147539000518464154124312646230727`9.489783820943446*^-15"}]], \
"Output",
 CellChangeTimes->{
  3.642493671962358*^9, 3.642494865991939*^9, {3.642657961932413*^9, 
   3.6426579829815407`*^9}, 3.642658875795023*^9, 3.644229250379806*^9, 
   3.646938996379651*^9, 3.647002234780634*^9, 3.647011166568207*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Relative:", "Subsubsection",
 CellChangeTimes->{{3.64249369342087*^9, 3.642493695483757*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"solAllRTemp", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ")"}], "/", 
     RowBox[{
      RowBox[{
       RowBox[{"RAsymNew", "[", "orderAsym", "]"}], "'"}], "[", "r", "]"}]}], 
    "-", "1"}], ")"}], "/.", 
  RowBox[{"r", "\[Rule]", "rTrans"}]}]], "Input",
 CellChangeTimes->{{3.64249370850421*^9, 3.642493710839902*^9}, {
   3.642657968680561*^9, 3.642657968748105*^9}, 3.646938900683617*^9, {
   3.647011169781726*^9, 3.647011170568029*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  "4.4726168646049625224695207779319943683567125151`9.489784084392776*^-12"}]]\
, "Output",
 CellChangeTimes->{
  3.642493711359961*^9, 3.642494867254084*^9, {3.642657969835534*^9, 
   3.6426579843471622`*^9}, 3.6426588781005087`*^9, 3.644229252358266*^9, 
   3.646938999498311*^9, 3.6470022348275137`*^9, 3.6470111709829493`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Pade approximation:", "Subsubsection",
 CellChangeTimes->{{3.6424931244212017`*^9, 3.6424931274197807`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RPade", "[", "r_", "]"}], ":=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"\[Rho]Pade", "[", "r", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.642321302613309*^9, 3.642321315014593*^9}, {
  3.646938687161948*^9, 3.6469386879738827`*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Errors: plotting the LHS of the ODE for R[r], using the different approximate \
functions.\
\>", "Section",
 CellChangeTimes->{{3.642493437387144*^9, 3.642493438047164*^9}, {
  3.6470014429017267`*^9, 3.647001468306883*^9}}],

Cell[CellGroupData[{

Cell["Error in Pade:", "Subsubsection",
 CellChangeTimes->{{3.6423925588081703`*^9, 3.6423925637402973`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLogPlot", "[", " ", 
  RowBox[{
   RowBox[{"Abs", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"R", "[", "r", "]"}], "-", 
         FractionBox[
          RowBox[{"R", "[", "r", "]"}], 
          SuperscriptBox["r", "2"]], "-", 
         SuperscriptBox[
          RowBox[{"R", "[", "r", "]"}], "3"], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["R", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "r"], "+", 
         RowBox[{
          SuperscriptBox["R", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], ")"}], "//", 
       "Expand"}], ")"}], "/.", 
     RowBox[{"R", "\[Rule]", "RPade"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "17"}]], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "8"}]]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.642321341065617*^9, 3.642321358527516*^9}, {
   3.642321439215513*^9, 3.6423214438175087`*^9}, {3.642321558169847*^9, 
   3.642321559399082*^9}, {3.642321633243884*^9, 3.6423216396304407`*^9}, 
   3.642326922317645*^9, {3.6423926811401777`*^9, 3.642392682236018*^9}, {
   3.642406036204153*^9, 3.642406047546002*^9}, {3.6424794996987247`*^9, 
   3.642479514911799*^9}, 3.642479552911478*^9, {3.642481247966481*^9, 
   3.642481316533152*^9}, {3.64248134997626*^9, 3.64248135590932*^9}, {
   3.647001362457448*^9, 3.6470013809985113`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQBmIQPb3wyeWcSc4Hildb229axOBwo+N0/5yJCP6VDrGK
7ROcD7y3/PXPSY/NIXr7TPY//Qj+nHMNh7X7EervPU2vj+5DyMv/9bPu7kXI
J4iYfd/Vg5BfpC27+VU3gv/EiSVfqhuhXjXqtZZXF4LPWbsgoKUTwV/RsXPR
yg4EX3t7uxRnO4K/7mnopIxWBP/DHxu/GS0I+wxFVLhONCPki7S5j31vQvAF
zVUkZJH4XyNv2oY3IvSbFR742daA4Fd0LN+6rR7B3zm/r/BZHUL/r22lumJI
fJtzMS9daxH8w3/uV3TVIPTv+6OVuLQawWcQEZK9WuV84KfOpJrlOZwOjto/
b7AA+dknduy7vJPbocnpwRSTSoR5RyKPB6RUIPSvrKkpm1eOkI9L1e5eUobg
d8yvaflcilCfe8hwlW4pQh4Av5EHwg==
     "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGBwAGIQ/fqDF9eKIucDxaut7TctYnC4IMxg8KgQwb9WMEd+
YR6Cf/usBX9CNoL/rL3w3d0UBP+T46qz0XEIvtuqj36tsQi+7lvpTz0xCH5D
aHLxtmgEfwPbwlVXohD8B9vvPfwUieC/3ih0nhXIf2/565+THpuDnVRUgH4E
Qt5LpM/WKRzBn1dzdV92GIJ/Vlf4W2cogt+zuzz0agiCrzOhL+VYMMz8b/Yx
jmdmPwlCyHd/4rzMhMTftdidSzEQof5VSKujfQCCn3av6LeBJ4L/MD1hq5IT
gm9yYbmZjyOC73DqtnK8A8L8/GrJ6Fp7BL+q1Ndjgh1C/bm7U07utEXI/+27
xHDDBiGv4yBg8c0aIR/z0TdfBInfs6h7mZEVgj99zv7JrpZI/mFhF823cD5Q
O+/yHrGHzA5S21x8es0R8nlyPWe3mSH0V0oc2HXSFMFfcfLvx+cmCPU3qqw1
2UyQwvtx0yp9YwTf/O626U5GSOHX9+VcgiFCfpq9EVu9AUL+2Id827n6CP7X
hWtLdush+CrBr1ff1EXoD2HRfPxdB8Fv2ZomJaaDUL85bUmgiTaC/0j8UUeQ
FoIvdFL+QIEmQr9TVez3Pg2EfKH2bL216gj5I5Mfrb+mhpDnzJ0odF8Vwff6
t/6UGBL/aJ7nD2cVRHg73H+kWqiMSO8eE9syNishzD+WaBi3VRHBf8GvpfJO
AcHXWuhxRxWJn22UPiVWHmEfANWU5rE=
     "]], LineBox[CompressedData["
1:eJxN1Qk01Hsfx/ER2bKXIYRsN1kajKWoMUaKJ9tNlMhW6lqyVMqERLiyNHha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     "]], 
    LineBox[CompressedData["
1:eJxN1Xk4lWkDBvATkiX7kqWFlEpliahhcKLDFJIRkpBQIWRLZMmWlJxUWkQN
YwghyVLhSI6t7OshRCRlzaQo5vuu65vvfvzj+l33/Szvc573HFkHDzMnNgqF
IriMQvnvfwZb2XjNOJUxuXt+cY/i1/IJjRk65T+m/O8v3uLLlOxn5Oq+s6Z6
n2DW9b/zHMf+9Uh5SP5XwaiPVEZ8j5qQw6mW8g3Nc57po+iHO9rlln6A3fjn
lcdGYMHtC3RewtoOSmp6w5jvsMtPU5P3yBejF/M8hpCnpC8JXhvEfi4fvBtf
+g79sffLmlsHkLNe2m7iGMD42gfPg9T60S8Olmhz7EM/w8ZX4eZbOFjpw2Bj
L/r35aR8P/Ug9/t6ebs8Yae20XALFvqa6dZa17phfXqKclEXrOq+FPWhE+M1
LQ0C+TqRCyuUqBp2wMu4xGP82+GpYa+BjDZ4oLJRvbsVLkygToq0Yv6ykEtD
u1uQ3zRbSPRphhsPSr6ObEL/iuSDkbpGos82yppqQO7afvj61gbk1k8KPx55
g1wlanNKwmucf1WHW1B1PfpUq+KYwTpYYquC3po69FdwX7xjXIv7SuVKq7Wt
QX/klS4tpxpuT0m618eE6y64sr0vgRn2u09+zIYT+jzDO5KJ+2qTkVxJh/e1
HfEcjKMyitNvrJh1mCy35HUvHbtKZXhnaerkp1AYHK9eisgQHtT0G9aOheNm
6zR9rsBql6/QzlzG/AGpdOvEGOQXWSnpqZewntr1uZ9d0ciFebMa5y7Ck2G2
f4gTdrSuUFaIgjO9qvTNI4n5x/zFvSOIvsO20Wvh8B5Wf0leGCxjdv1y4wX4
Zy3t6EQozKLOK/IRLi55RNkWQtwXlWMt+4KRez0U/fNUEHJT2Rrf6PN43u13
Ag3SA9HnEVKSZAagPxo9OPb+HPpVlIQX7OfQT/H/7ep6f3iUbpxidBbjj57M
U7H3I/qhBXtjfGEJq1XtST6YXzdOPqneG+NPMXc6ffdC/4n0w6c0L+TP1Mz/
Nj9D3AfX46VhnsTzpHpF5nnAO1gXjPvc4SNC18RWumO+ODM3e/3T8LAS74cC
N+yvNntmLMYV+Y/xNzsrXTCfsc3nqrWn4OQ6HouAE3Az78iDfGeMz/ELmRxw
Qs7n7Lb1uyOsm27gp0L4ZJ+Ftt1xmC7mzBnrADfY87U1HsP8HeeKRfrsifN4
ft1W3B75jpkUeX075NZb8ifO2MJh9hWF948S9/tWU/AbG4xvbeinLRxB/mP5
JP8Wwt9EG+q3WaNv5MN3P+Iwct+s1SfyreByCr1oyRL+XJbGJ2WJ8Uois0+V
LZDzBsdy2B2CtctPHrhlDp/4enZV1e/4/OjbL/bPmBHvj2NCugzhgcQ0D5OD
MFdrgcZ5U1iZ59XSwwPwYWprdacJ9hcbliMsSDgzd9pS1Zh4P+Zvb/QzgqdE
9J0i9sMbDq3Le7EP4y0T5udnf0Num5v2CzvhpHkjLpohzFSxafI2gIds74vd
osHiDwLsG/fCOp2XNv/UJ+4X/50pBcL0vRnFVnrE+TxhGhZQYZX1w10CusT3
U2FqJVWHymjzNAhPrJkvj9jvkOOt/e/zcDIUB2TupP0Kd/n0h3dqEfeNO9md
Wwu5WnkIr4om3LFDWv/0L+iHVncr3t+NXMHmtmTzLrhtyoKDnXBwpNikmgbG
b5Jq63ZWh2tiPYRTd6If/9ezqiw1eEOXwN0fqnCDW0OEIuHVwpWs0m2wS1GR
srE8LGrkJx2yES4bUON8vIE4f98vU4NysBBPfo+oHPrPkj2ZtPWwo6rSY39Z
mL9mPDFTBmYENe5qWQc7TLuc4Se8MmqLje5auFBqlOa1ButbXg0PyVkNCzpF
N9RLo5/fJbeCSxq5zenB6d1SyDnZ/uh1lYQzfLXEMiRwP4Ry+8NZq4j9vFsy
mROHH5knXlQVx/wmNeoMDzFiPwzbijBR9DOFOw1qRWDz9Js7FoThRU3zNduF
sX5GkzCXnRByM6fmGbogvPA97u1LAaz351WTmll+Yj9yfE/k+dH/VlSfZMVH
/N4ZxUTHrIQV6E37KnjhlocF5vU8xH3pqn32iRv5pfPMGQo38ts7Z6O2cRHf
R47c40YrkNfEr/39NCdsX6FaErsc9gw4ZlzCQbzfa20jG9iRbzb2/jTBBhtO
e8hxELbKTCpSWgYPjA+dc6bAgkG5h5yWdP/vdepvP9IX4b7MKKkbc/C9dcr7
b03BC90RQxLjsPWN7sC7H+GYaXbDng9wiYmi6OoR2DRIL0BrWJfhWlNc1lrC
yxjNshqweY88lHWaFjQES3CHZycNom/o/Mi/bwA+W9mpv64f5p/5nKnTB/8l
wyZk/xbzaR9YdTa0F7b9IpJ7swd992yqXgULuThzo3F9N/JkbjcBNsLquy74
ru9CvyywWuNwJ3Lnm1nU4x3wYiUjPbwdtuPJUY5rg/0HaC6trcT5NhQx2VqR
W+W9uKbVAi8vXC5k2Yw++22eXnoT8pHIwF2MRrjW+/ONyQY4+9jR6bWE4w40
GJu8gb1+1ckMeq3LGKE5XOibZGOYb83jfFSPXENS9nhvHSy1Ir6cl/CPWbbV
mrXYX/+gt79LDfL0XlPnuGo4reyQSi0Tjs5mxn6rgl3vaoxtImwSnUGzfAWf
sKWGJlbCoo4xS09fYv9fDy4cGa7Afrp13IpFK4jPV9rkjHc57DinpNBSChsM
P4haRligP8hH/gXMVxGmY/8cjuhLfef0DOu33nP8VlaC9Qtj2s0nitG/7U97
vIZwoHMRn3ERcV/NN7ucL4R199xhZj1FX06ZR66nAJYVFpgQJfwPTaL8fg==

     "]], LineBox[CompressedData["
1:eJxN1Xk4lOsbB/AhoQhZsiSRJWXNnizTHEmElMpSKDSyly3RSDEN2SpLlqNE
1ixZE4dpp6SRiLK2R8hWduf8rut39Z2/XJ/rez/3/bzP+7xD6rjPfldWAoFg
wUIg/O/vxqLFFLMSIt2j6V5Dey0XfUMsq3NkMayxEGVMyINNPdZuDbkJtxWY
fzuZCtt8i8q1uQpv8bWiBF6B536LHEpMINLHts8tkZTZ6TccLMXexCPP4Mhf
yYiDveJ9ekdiYQNh7Squ/+xXtMOw/BYfnefGUsyWGLhf7qnL7stE+vEOyZ0+
IZz0spJYPddo5Oe1DgpejIKtGsR/3KShPzVXMKDiEtZPvixK76Gi/vFBP7+5
SNQn9eqaiUQiP+HKKq0VAWuPNM8duAhzBlx5feoC1he/f5Z8Nxx5YYTkheLz
mB/C/c32RRjyvYml275TsP5enbENP4Xpedh8roqeQ96gwF5LCoUnBJZ2HgxB
veOOJDfKWThROnY8IRhmMZMRuX8Gfv16eOxtEJxtV/FsOhD9u0hF+zgDke9y
JwVtC0C+bmKVpaU//CW4Tc7LD65hSV2KPo31tCinzvxTOA+btfIlT31R/0Sn
8c2YD+rnJGuOsjKZbGIRoeANZ6garzHwgr3urfls7wkbEDvqgz3Qn7cpIzHF
HfmApYtn1Uk4ojpNddoN9v9nXnyJjPVmjKgFDjJyua2DfJon4DO8NlyHXeHn
U60rg13g2xZyYrnOsHdj/Vz9cfSn56hP9x3D98QfXThGOIbzGvnIwqbshPpq
6+ufjByZ3l9KmSLNAfX2G6ndtKPIS9gW2wuPwIQhv9YWe3j/q6GmUTtYaQup
d70d5n0qE44Wt4VNwizvWdugXro7tyX8MDyyR7/4+iHUE1Uq8+4fRL7qpimt
zRr+NJuVsXQA1uoXSZE8gOehPY6/QtqPfu8K2GNcrGDF+HNU6j44zH/qfL4l
03239Qh5boE8apAo/8IceaCMrS8Pk5tWMdxV98J2GpcMiLvgHw4G/PsMmO6b
URX3aX28P44qsxGaHvIPPNks1TswPy35TEm1LkzrTvg1u53p+zfd/JaPyYo5
lGF9HXhaUKjFWhvrGd6eA+FayFP7WR9c1yTS706I3TjrJkD3327X8UQDtrx2
9/uEOpHe69xPIHDw0OPjyWVLasjdvzc8VlBD/9aaXxPO29Cft/JOrY8q1t+x
CSu8qYL1potW6W3K8NcsmRhWZabvzfh3qLoS8ob4DIckBXi2ayfx9xb4gb3v
ZTUma2z6KmUrDy/kCHklbsZ+vD1iVtTJYR4Xn+PUsCzq8yu3fRZnsrEtW6e5
DOo/LnY+pUgz/b+5VVBTugmW2B2aPyCFeV+aCyfXSyG3SZCKJkmi/9Xupx45
EvDLTZ7m7BuYzvuZgYG2OMzpuVbFbT36zbekvykWQ06qquZ7Lgr320axzItg
P6FL9hMKIsh3hUfrk4XRr2Y3y5vYdbD1j/bHDULwREJu1Zgg1n8eV7XXZLLi
O7MUKwG4mSJBu8CP+Tt2JUkUrEXO1vTo5Cc+9M/yTLYT4kOe+FKSYM+LvKdq
h14QD3LZ9nPJbWvgYcnIR63ccEV2Bc9qJu8zoS7rcmE/oz9sfnqsRn75isJg
xirMOyBop9jFiTx9wd9tigN2DsuuUOFAP4JMYI4TO3Jdr/XUh2xwQDWdLLMC
1t8+Vu7ICpctu+6hssDmOTq6NQT41ZEx7avLhn/M875OW23J8M9+x8kFLmEL
8AUv9vnpOdT/U13Uc3gWlqO1H9vVC8fbzn9RewDndpo3nmqEXYinNqX9A7cz
JnzG6jBvyHyXifJ95IQXKZJe92Bhk6GZompY+Yle21Cl4f9/H9fRjUjxBVsq
YLvGwXC3u4Z0pVkLJ5PmtfRTehp2eaXIabVUtS/FmJ+p1b1a9g76V1YofHQu
RL20UbFqbT766Y0T6c9ykf/8mcTdm4OcJz/AyDEb/WRlm8Qzs2C9W2LTPTfg
/Ru9Xq7PhN0yGm/bZcBhovyU1DQ4OdnlUNd1zL8jUKMsnAKL5eiEeiahPnxO
0Z1yjWm/0SU17Vfgkqk2sYV4eEPkATerODyPBmsuMSEG/UzDZkReRaP+kZDs
/AwN5pmxrna/BN+fdAh5FgmTx9yIMhHoJzh8emX4BZj+JfR573nUe32gxuuG
IRfrS7BOOQfLT/pL94eg/nRHTt++s8g3tpVkF59B7l7R57AxCD7T9FCJHAA/
LJz41uUHtzV21kieRj9K3UDoOV/kMYzHZk+84c7yKXZtL9RfLFl6cc0Dbk1Q
vrTSHTZo/OGo4wZHZYmvLzyBflp/yw2wuyL/cF31trMz3s94saB/0TGm+5Vg
pLLBCf522WIq2AH9ki7Z1HYegXMy9GgS9vAoxfOvBFs4/Wwg58hh2CTw/Ms9
h2BVw04Kw5rpfbQvUEr3Izc/mSnuZAVfN2t922YJq83KFahYwMH5plHae2GC
zVPVdlOm+36AMa2yB7a1fHc/Zjfmk0RUPQWM4XLjUSNjI9Q7kmZWZZNg78M9
XUNE+N527sQjhrCr5jrbWn2Yf5ukxDo9WNKYbeSoLua5y2vkv9KBg/VFgoS1
Uf94o4lalCacTB4QzFNn+v6Ej9ST1GBFReLlaFU4kMfXeEGZ6fdp9VkuWyXc
B8bKCEaVAvJQlrgk/q3Yz5bFFDsfebjsjgAr12bUf1pDHRWQhVV+VhVESqP+
7OvPLr+lmH5PvzarG0rCacY6ReXicNHt3E1yorBgnCZrjjBczyaUlioEfz51
kntIALa8+35Ihp/p+d8dL2Dlg/sfjtPO88BuE/lG97mx359SToSp1Uz3y0q4
XmkVzBreGkTm+O/8wrsduKZE6NFlkepZK5ELDOiNvVuBPIN3qlCQFbmMYdEJ
CwJy8zvLXZlLBnR3ojKdL16QrpUp2vdgweBPfcNLRur8HLx78dJBzVmDP+sZ
ioZrfX7DNkd+teRPo37wcjHtwyT6u9e5GIlPoP6qfG215094gayQlDcKu3CP
0Mt/wDHBO9VXDKO/UMHMqN535JldpYWBX5HLcZJPlH1GXqotsWnoI6xD7uiV
/gDTk2NSjw7A31cMcpX0Yf+vp+f42nrQ3062vGX1e4M/7+8v4ZY2pW7knhGS
RpS38FTF2+WaDvQ/9zGubrwdPtGRTxd8jfo40qKaKwO58OnK0cxW+GaWR2FX
C+pp1yJL558jv0t4J7W3GU6bmJTzeQY/dDRJbXwCm8UvW88+giuD4jSCHjLN
s9cbptIxz4XRUhLXgLyV1zC2uR7+FXptWbQO59fvXcymXwtz9rAExdbAZfsH
eS5WYb3oDt9RQiV8y31zoW45vDWtz9W/DK5oTpIqKYFr0t192Ivh55kPpNWK
MO9g1FsZ/wJ4wG9EtjoP9Z4OKzbP3IZ/m4jK6+bA82KjAVdv4TyStKi9eTeZ
zpvTXoFwA5ad9FUk/Q2X9VKVItJh5RSxpolU+F+jgHFU
     "]], LineBox[CompressedData["
1:eJxN03s81Pkex3G3002FtMOJhu20sW61LrkOdnJrDEcu6xZFQy4VRbk7yCUs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     "]], LineBox[CompressedData["
1:eJxN1Xs0lGkAx3EhrMmmqVm5j1u2dUkY1cysWUcYk/taWYWyRMKQawrJtaul
YrQMybUJ0e7YELMr61IidIqDSaaU2oQubmm3f/rNH3PmfM73eZ/nmee877xa
fmy3AEkJCYmC/z+fv1tqRJ+mHemCSB6NUV9CFlQ4M64zHeBFBlWniAWHsOJM
hEy4lRp5hWIHhx/Z9pRpA98+aOpZZA1bRIUHCK3oAqKzATt3tbZAght0SUiF
uzr29QrNYHo/d0TTFO55r5lqbwKTJ1U+FBnDdYQCbpch1pNezl1HNoDnwsYz
ZDZj/JTiesNifbH9WpzgntGjC/y8eQzTck2Bf6mtmaUuxoca0Y0KtOEY/lb9
RTKuT2Toa3lqwumdaqp8dYzPciWSNqjBLeeb3qWrwMW/fJTr2whXvpqVNFYS
+33Rz5dPk+DGldH3L9bDf2cMvLEjYv/dil1TZYro/fktIqm18LD272P7FeAJ
XtWjVgK86e1PlbUrtC8OpkvGFc3AZ/Y98lV6CVen1thliWC+QqnVv09oX/bD
GX3qbjGO/o9mFqVKSPtyXvcqU7fIjqEvTxkpxo/Awka2Ttsw/Nw6QF1rCH5z
10sp6SHW01grPT/zAH2V0IZAG4Tlg2ir8/sxnjhj8ul9H/ajEr9pwb0X1pFS
m6vvgd1s2gf07mI+c5LsZFg37LFj9N6zNjjW+wbf5xYs52p5hMWHL+3solnU
womrQgwjqrEerWYi+iIPnXm0TmGyCt2dmVS2vVLsfER37GzL4Xd1+cK8Ung4
jN7XXwKHEU4eflwMlzxPrmMWwRlluiUphbAoh5kpWQC7aAanLOSLncfImihz
DqycX+vPzoU3HUhYFlyAGyW7ufdyxO6P3jwLcjbMO0PV35NFE7i4tTt/pGgJ
frUfVco9ix4lc1zu/ml0zzbtBcIp9O+Pt7+wzYRZjueTOemwzKL8neZUeIpf
3fThBNwb6XLNNJkmqJtVKYoP0hFIu9q/vJQEh48GP8tOgI9d3Z44cRTesft6
h2w8bKub6PtzHPbrNrPrw9UY9JaE0NnLUfCc14Gt8pGwxLfmXXsisL/mQR7x
OBu9ONtJqikUTnOamXt3CH5CIw1HBcNOnRYPDgVhP6ZpQ+3lB9AZbhXe8/5Y
79pYp+e0H/rjpr/ydu9Hvx3nn5nji15FkT3S4435z81WHZTbi3641sHL2gv2
CJlmJXrC65UDL5R4wORn5oZv3eGRnGvRG38Uu/994xWCXdF71NRXSp3h+qHW
10JH+OIIqUTaAU742p/kw4L90wN2XWbCjn/eaFm0hc1ighr0bbC+aiX/u2Rr
9JS9fgntVnDQZPSnIQbc+5uWm4Yl3NDDbo+lYz6uTcRSIxVOv3V468p2OJQS
FWi1DXavji5MpWA+ul7sQIcZrFMY9xXBFJYnxTOcTOBZ2876CmPM95BlEtZi
iC44ljiuZACXU82Gd27G+HMhyY5cffw/xYhOpIzroXvvTb2pq4vrdw6mTQdq
wwYOGXo8Mky8nbnntQa8VKuzxkdd7P2wYHnKRxW9w+DsxwZl9Jor58yWlNDz
HoyUu38Dr5zMXOBsgP3yFrw4RFzvkHKBILcOncLe0hy7Fla+yaLGKYi9b15y
qu8T0F+oTZIN5MWeN1Fp6w9y8B8cF2KaDFzYzU0bkxZ7fpdfzW+Twvz/AeRB
XaE=
     "]], LineBox[CompressedData["
1:eJxN1HkwlHEcx3GrJLsapWvamY6VltpxdLOxE5LW1bY5K2eaNjmSmCJWziWx
crTpYIytSHQshsSjItLQsiVHStKUlY1ZlKPrr48/dp55zfv7+z2/55ndpfkG
c4+pqqio8P59/l9NdlAGameZxIMxal4Ebz2ho3Mr03AGJjspFwimmIT2fkZw
jpoO8WNJ0R/JT/RNUklZ6xDsJyS8vvbC/YnnYtk9sGfUFnFxF5Pg5JDbPFt0
id5Q+QvKO9jdv3Ao4C28eiS/5ZMMXvSyPYTagfNIHdq4Qim64x5B2Ggb3MK0
EHFbmYRiXMLvF+kQ+zZPVT96ha5ZPnFtYwvOZ7UmQCW8Gc6uUXgsb8L9WJQ+
a5NGrH9MusK7+hzmJ2SytZ7BQT4Nir312G/LYP3rmjp0swnSKZta2KB96wp+
DTzqbDyprMZ6/TrxYYsqeNiywKyyElYViI2NKuCTama0nRJYGK3qf/0h9s9N
t9TQe4C+MnGaIShDzzovcfx2D9YODQyxLYHTT9Cz7hbPeZ/eHyo0i7Bfsouo
K/A2vMDhwEyrGPPxVuS1xoUwifnMIqMAnqFvTzqYB08svf1q+XU4lOytCM+F
/b5kZJeK5rz/Sek20yuw/HuKa242zPtsFTGdie9HnkNVn81lnPeotLzuiRC+
ymToktMx71GrpxZzCft1Sz7q9V/E/E2T9wtdU9DTlmmVpQlgroginJ8EJ5Mu
KDkJsENC1JvGOJjlUxb5+wL233daQU2OQT8YZ1S9lA9X7OkeoEXBhDM1riQS
NrfvEC+KgKstU5uCzuL5TEyt5W3h6FI/TfX4MHT9yiqBayj6unytpzkhOF99
qfEheTB6u7JHqR2EfmbebOrxADiBfUcv3R+muzXXDfCwPibWqIt2HO4qyR7z
Ojbn99U5Tbl5FE4l+W7o9cH8IKOJRfVGZ7kYurl5ootiskJyjqCPFk+lyA6h
277xLtR2hwv/ND7huGJ+dqNBZ5ozbEh6HrDYCfP3o39pULiwRpHXejYH9u1o
MEtyhGtmGS4N9vB32VP5XjuYHmROZrDhpvOeBXwb3P/ERT5TZo0+tLC8s9UK
lk0LR0wtMW9An1Q/uxs9keNBq2DN+f/xiq4im6M7qfLLqbtgO7lsxN0UHv41
nli6E347LL2xagf8F1V8O1Q=
     "]], LineBox[CompressedData["
1:eJxN1Xk41HkcB3BMjp0aOZqykfueSHYUYyli01QaR2hZiw48jbEKObZiE1ma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     "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQAGIQ/Sl87o5qJYsDuo0347i/aByYlD6X96mCxYG+uy/1
1CeqH7i0UdtYUR4hv8nMQ9NAFsEPcvOomymN4DsX91u/kUToV/mx2vC3uMWB
Myon+96HaR0QUf38zlcMwRf102m140fwxcpTpfU5EHyJk9fdBX6Zw/nS0l4l
H18j+A0rls2YdBHBf2bKvNd4O4I/s8bQn2UVgu9zOP7hlTkIvlLP0s96sxH8
nyGvWTtnIvgXZA0lHk9H8CcEXYtOn2YO92/7Tx6VpikIflAFk//HSQj1st+/
VyZMRPC5Qu5FTehHqL926XLr/16E/JrZkjMiexD8cin+wye6EPy0NbGPlTsR
+qPkdHKE2xHyrPsNHh5sRfB3r2y1jW5B8DdNfSJwvQnBBwCYvgKZ
     "]], 
    LineBox[CompressedData["
1:eJxN0n8s1HEcx/FzjNTMLXSJtXC6Q25TumvXbkm7Lc6c3XJLbbou8nOcrRmj
XT9ZSNk0v6IfS06hQ/m1c750cZeTOAkl4gjlxwplQvrH6/747rvHnp/Pvu99
Px8nSbwwnEwikfibz/83/W6ubGkPm4jRNKj0jR5E5TqTy7dnEzqaNnte5E5I
6q5kZlDRqXG9g1o7WOdKY1jawqx7Hep0CvzILOa8uRUsUipf8HbABQJvxXFL
uNVDHKC2gBPHqwtNzdnEdsaFeFG6G+FRZDrta4Y+KgxmXyPD7KQjYXMkzC8/
FbGkX2dteSPZ39lnjbW1/qXXfalsFT16elalWkEPnFku/vYb7judc5a7DGdQ
xstTF7GfIrsc0fsT3UXL/WhYgMvZA7mceTh03m08eRa2KUvxavwOa0K7ZH+m
4QXOikPKFCyhMirFk/DUzbboOgOsS+v0GxnDfMKlcIvDX9G3VdYHXxqBm8Ms
n9QOw++rtDbtn2B6X4XPwSH4c+Z6dsIAa+t8ck4EDSv60ak1M4XmH+AQnqSI
rIcV0TxNXA980TlvV1U35nUYmgqb7TKaJ4dTe0AHp/llmcS+hY+afBE812B/
IL+kpbkdvVR69YfbG/gMQ8+Jeo311qO0W/JW9F+jnpE9LejJAo0rXYWuGju2
30UJG1QxbaVNcEFiM2Wiweg+Ma3P0eqNzi+p+x3r1eb/i5XP1Tt6Eo3FNauP
a/G9uGAz/7Fqo/tkJcp3UsAD6rJJcRX2305d8X5YwSLKO4UPODPuhK83//rI
M3T5WoIhLRG27sjnMX1h/90B+o1D8I2oDXGPK9zLjVXznGGnnYP0pr3wydQ7
IYuOmE86yctkOqDnBf1VRtrDTwdXuVlUeIIWtW/YDqZJ+8lMW/gf8oaTDA==

     "]], LineBox[CompressedData["
1:eJxN1Xk4lXkbB3BrJ0uylSyprEmO5SCUyNYZk2QPQ8hEM2ULmbGWqYjirWyp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     "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQHeidtM3nhdEBIX/t/GmsRgemZauwH3iG4NvqS5bL
PUXw3aY5sGU8NjrgXGscrhJieKB7G1P47YcIeaOq78csHyCZp3OtbeodBP/X
vS1uH28g+NuKuUvNriPMi5s4mc33KkJeSu2VyaTLCPlDzkXHVlxE8L/MSVx2
7TyCP2fXS/O3ZxH8CH+HNKMzCPPmyf971HcKwf+0keNB1AkE/9Zj+8zeYwi+
wpa/T18eQfCDed8eFT+M4MsUrXI9vxvBf3It/WjbFgRfzCB86ZZNCP4+3/tm
pzcg+FWPTFMF1hsdeFTXcDz8jcEBJYZ939TWItx/b4qIas5qhHqBd8yss1Yi
+E7un58cX45Q/yqluuzeUgR/2c+LS5SXINQfuf3pudIiBJ9rzYaU+gUIvg3r
Ape18xD8vLh+ldtzEOYt2F7Hwjkbwb8kkPfEbCZCPWtW7JGU6Qi+xWGfJZOm
IvgGe/lWJk9B8AERmREC
     "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQA2IQHZXTFr5VyPiAkL92/jRWowMLejxWaAgi+E/XcP2c
zY/gvxM26njKa3zAudY4XCXE8ICxyZcbETwI/jw7v/ZeLgT/cZzADQZOBL9L
idUjnh3BN3z2c/teVgT/xsp36jIsCPvqcx9Pr2JC8JNeFZ1kYkTwoxQOdSv+
N4Lrvxb9ha3xrxFcXrpmW/iX3wj+IfvVx4N+IfiZzAvMN/5A8Iuyjh/79Q3B
397VKZ73FWG+R321cspnBJ9VqPi71ieEei8jU495HxB8AB1Ajt8=
     "]], 
    LineBox[{{-18.55503642276036, -17.616361586450413`}, \
{-18.547995040900894`, -18.021826694558577`}, {-18.54159378466501, \
-18.021826694558577`}, {-18.534481277736255`, -18.021826694558577`}, \
{-18.477581222306206`, -18.021826694558577`}, {-18.42068116687616, \
-18.021826694558577`}}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-41.21627265708487, -20.170582954294407`},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{{-41.21627265708487, -16.34835466776628}, {-20.170582954294407`,
    5.614492162535557}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledTicks[{Log, Exp}]}, {{{-36.841361487904734`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "16"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-29.933606208922594`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "13"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-23.025850929940457`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "10"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-16.11809565095832, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "7"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-43.74911676688687, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-41.44653167389282, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-34.538776394910684`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-27.631021115928547`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-20.72326583694641, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-15.424948470398375`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-15.01948336229021, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{-20.72326583694641, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "9"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-16.11809565095832, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "7"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3.}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox["1000", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-18.420680743952367`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.210340371976182, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.605170185988091, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.600902459542082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.006367567650246, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{
  3.6423213595512323`*^9, {3.642321439537422*^9, 3.6423214441439123`*^9}, 
   3.6423215598672867`*^9, {3.642321633746647*^9, 3.642321639961706*^9}, 
   3.642326923085952*^9, {3.6424060200355864`*^9, 3.642406047863207*^9}, {
   3.642479504544487*^9, 3.6424795154385347`*^9}, 3.642479557623489*^9, {
   3.642481265848424*^9, 3.64248131711992*^9}, {3.6424813503333263`*^9, 
   3.642481356783189*^9}, 3.6469390314223127`*^9, {3.647001377410417*^9, 
   3.647001382401341*^9}, 3.64700223562249*^9, 3.64701117753176*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLogPlot", "[", 
  RowBox[{
   RowBox[{"Abs", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"R", "[", "r", "]"}], "-", 
         FractionBox[
          RowBox[{"R", "[", "r", "]"}], 
          SuperscriptBox["r", "2"]], "-", 
         SuperscriptBox[
          RowBox[{"R", "[", "r", "]"}], "3"], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["R", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "r"], "+", 
         RowBox[{
          SuperscriptBox["R", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], ")"}], "//", 
       "Expand"}], ")"}], "/.", 
     RowBox[{"R", "\[Rule]", "RPade"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "8"}]], ",", 
     SuperscriptBox["10", "1"]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.642321341065617*^9, 3.642321358527516*^9}, {
   3.642321439215513*^9, 3.6423214438175087`*^9}, {3.642321558169847*^9, 
   3.642321559399082*^9}, {3.642321633243884*^9, 3.6423216396304407`*^9}, 
   3.642326922317645*^9, {3.6423926811401777`*^9, 3.642392682236018*^9}, {
   3.642406036204153*^9, 3.642406047546002*^9}, {3.6424794996987247`*^9, 
   3.642479514911799*^9}, 3.642479552911478*^9, {3.642481247966481*^9, 
   3.642481281344589*^9}, {3.642481365904501*^9, 3.642481405065085*^9}, 
   3.647001399220829*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJxN1Hc8le0fB/AjyjHKTGWv7BwrRXZCGVkdkRUZPYSiqESUkbJli4yQQqJC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     "]], 
    LineBox[CompressedData["
1:eJxN0msslXEcB/CTknUIGYZkRA05h+hQTOWEyDXp4DiPiuNyKvfRjNKUFJaR
y3mhWRIpl7klwnk6i7nOGUJ4VigiuWxGLlG98e3Fs2effb//3377P4+Of7hH
oBSNRvP++/x7K8nwOMYdTNI9l97r13WCrKto4423MkntEKlpSQKLtDfoGgsS
w8PPe3lzLegLtAbGIt8hXxcO81br4fuhmzzdfFierU243YULmvSogQTYxMKA
4MbB4ioG9TkGDvQRTmZGwX1xEk5LGByrY0VE3ICPrcjOuoZgX6GqLRHPR94o
60I8IGCKxiEyOXBYPJdSvQTPt/8aDHfDvMyIAErHGfnhH8FEiQPymsCblJEd
ctMa+lCyDfJBbgxlcRp58Mc4otkSpt/+GhBugX5qZxLRbob8oF0K5WICl4nS
iH4jJrlwan2LzTQnl0qfEjNasHl2JbGtCC/L6taT++Gqe7mKSXQ4bGPf9XMy
cEaBgdXobiYpErh57VFhkTOzi5ptNOxX7M+PTfnN2NmHPzLU67AO63g4GdBX
GTvz1CKDnmgtw/k2pmPpi4yd+T4NL1iuP3Fe9bh6hsIs+gMv079LpuBMbRo7
axIWT4mb1r7AcorTy8oU5gX7Vgxuf0Kest1TkjcI296y2eXTD0st1HI1JDgv
CtKvHe1GzrZY3nTsQG7JUQj2a4O568yTK2L0a+1W1MdFcFSzILqwCX1jFtUd
0IB8rsz96JE3uJ9Xeh8Sp6rhzvZJ9zuV6OspvzYVlGHeRJpWumEp+tZD30JV
imEiXvpMeSH69W3d2sIC2CpPKNibj/k5E1ecloTIPbj9RdU5jJ3/QbHPfis6
C/0ex0YvVgb6qe8ZVStpyOWz1tb4D2HpKmV+XPJ/31P/YbNlEmytFh7RHA+/
leHono2By6d0H9mFwIWtS/MXfOGr1oEOct7Y51Dd8LMeT3jEyHnj8UVYWCTy
dHeFL2uaVRxwwjyl7GKZ/vOwRFbjWrYtbOg1zk60gf8AcLa5sQ==
     "]], 
    LineBox[CompressedData["
1:eJxNl3c8lt//x5GQ6L7NkH2j2yrZItddxkdWUghJiWSGyCplZGRkZFRGCdmK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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-20.493006820138454`, -25.53101298865318},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{{-20.493006820138454`, 
   4.374911169180136}, {-25.53101298865318, -1.962906793272683}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledTicks[{Log, Exp}]}, {{{-16.11809565095832, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "7"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox["0.1`", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-23.025850929940457`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-20.72326583694641, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.907755278982137, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{-20.72326583694641, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "9"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.907755278982137, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "3"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-27.631021115928547`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-25.328436022934504`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-18.420680743952367`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.605170185988091, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.09531017980432493, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.1823215567939546, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.26236426446749106`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.3364722366212129, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.4054651081081644, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.47000362924573563`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.5306282510621704, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.5877866649021191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{{3.642481369394025*^9, 3.6424814054287453`*^9}, 
   3.6469390336060667`*^9, 3.647001400819339*^9, 3.647002236275909*^9, 
   3.6470111804678917`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLogPlot", "[", 
  RowBox[{
   RowBox[{"Abs", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"R", "[", "r", "]"}], "-", 
         FractionBox[
          RowBox[{"R", "[", "r", "]"}], 
          SuperscriptBox["r", "2"]], "-", 
         SuperscriptBox[
          RowBox[{"R", "[", "r", "]"}], "3"], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["R", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "r"], "+", 
         RowBox[{
          SuperscriptBox["R", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], ")"}], "//", 
       "Expand"}], ")"}], "/.", 
     RowBox[{"R", "\[Rule]", "RPade"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", 
     SuperscriptBox["10", "1"], ",", 
     SuperscriptBox["10", "3"]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.642321341065617*^9, 3.642321358527516*^9}, {
   3.642321439215513*^9, 3.6423214438175087`*^9}, {3.642321558169847*^9, 
   3.642321559399082*^9}, {3.642321633243884*^9, 3.6423216396304407`*^9}, 
   3.642326922317645*^9, {3.6423926811401777`*^9, 3.642392682236018*^9}, {
   3.642406036204153*^9, 3.642406047546002*^9}, {3.6424794996987247`*^9, 
   3.642479514911799*^9}, 3.642479552911478*^9, {3.642481247966481*^9, 
   3.642481281344589*^9}, {3.642481365904501*^9, 3.642481405065085*^9}, {
   3.642481437533442*^9, 3.642481446912212*^9}, 3.647001408879512*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwVzX841AccwHHOhZzE1znHl+NwfnxNyzMrNcdHVo893PpBluKGWD85Jh33
eGSGpVqKZJdfU07qWOpJPeH41I3Iym/rYTSVzhzlx0yuW9b+eD+vP9/cGNGu
OJqOjo7gQ/87dm5Xx80jNHib2O13Q0BgM1ceeDGBBrtb7/O6thNYckuvU5JE
gymGukC1k8A9A7c7A8Q0WInP13UII7DP0rJrMIsG1Mhz5zIhge3lI4+XpTTY
ELQ/sFZEYF1tbL9/Bw28ZoUy9wIC0zuOj/U66YFt04mgsqcEEqZBu7Jn9KBS
HWkTJTbH9Vce0aZq6EAb3BvEIpi4U1kpuxy1ChrbZPXjvzDx8IJr9YyLPrxv
oH30KNICGaJ9L9Tj+sDW7R0foLNQpuFnpMsNwEsRMbNTwUJ/81RGVJIhnFZv
mY5IscQ4ceTgP26roWWUNerlyMYs9bzWbn413DFKXXdjnI0u8k+itbVG0Dnv
5GdcZIXdS1133WMZQLxWSVjbrFEUyjw6QxkDGb9BKDAgsVhrEBnz0hic6qIe
iptJvHtbLj9UtwaoA/rPrnxng8PL1dPKb02g8kLflWcBtphzSnC4l1oLdKnH
zaxlW3Rzr9qaNL8WJKFnXi+2cFDO6F8XE2YKER2GpZfEdqhYXftXaJMpHG0M
0b63s8cdT+ptkzhmYLI9zu9Elj1e9WbMvpKYgV1X44H0MXt8d50/x3tmBmqV
rebLLVw0V7ada/EhgNsS01dYwcXayrRrmT8RYNjbEGX2jov+J1fNMbQElGXq
LQiFDniJqRqa3WMO7Vb9XGaTA76p+VldrjCHVM2h2GI7R2zXy007bs8EqVYU
HpzliNH0+7Kr6Uy4N1LQGjPmiG+NB3Qu/8mEYN5Dg61bnDCkyUezyLcA5tva
b3IrnPDj9b1Hk6UWYH2vuOJvjRMa1vFNGrUWYDQhzfMQ8lDWvSLYG86CBwbZ
HspGHvpqpM1KBQt2sDwtHO2cseRRXmcuaQneucntY+nOmBYt254stoTNaqfA
tqfOGKIjpbuNWMJCkVFhio8Lzn3+/CtvbzbY3p24kyl1wTPn9YZNy9hwbIWe
uvu9C9ZU7RgkdKzg7D7nI6HRrngyciEhIcIK8r7+orZO4YqxnISNhWgFrg3s
8B6uG9JzfMvNONawZLLMEZxwQ96tzRn30qzBq2Lo2sKwGwaoTH6kRq1hrX5m
zn5fCnkPvDcvbiJhm9Z5q0cJhVUvS/MLPyMheOOvF7tKKXQw0J3w5JNwPPng
5KFyCjnBnfkJQEIip/50dSWF7KHwCdU2EvZ2ivrsaig0mpKcGw4h4ZgmJYpo
oHDWTPGqNZ6ENaevZyw9oTDBi+sjFJHg6SzrKeqhcCYs57w2kQRwrHLw6qNw
qkTgs+kYCTniq+2JgxS+4I2dvyUhoflxt8nUCIVDm1Z8ZD+QcFZ+ueKPSQpD
I/YXBOSRcC2sY04yRWF/xkPV+CkSUg7OB1hNU9ijzC/gnCVhKTx4cvcbCjsF
9pPFF0gIl9t4di9SGJiYzd9wkYQ4zp7v45cobC+YLBgoJiFMVTTIWKbwwe/1
fLOSD782tiRQSyFomIU3Skm4niD87dW/FLbapE0KyknI9azm5KxQ6Os3yp+u
IOFT5Wyio647Nkf7F56qJAG9fZT3ae74H3l6Okk=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1.8420681871749147`, -14.398336612232004`},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{{1.8420681871749147`, 
   7.368272184801268}, {-14.398336612232004`, -3.6829117647454304`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledTicks[{Log, Exp}]}, {{{2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox["50", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox["500", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox["1000", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.600902459542082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.006367567650246, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.294049640102028, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.517193191416238, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{-13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.605170185988091, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3.}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-16.11809565095832, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-15.424948470398375`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-15.01948336229021, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-14.73180128983843, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-14.508657738524219`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-14.326336181730264`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-14.172185501903007`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-14.038654109278484`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-13.9208710736221, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-13.122363377404328`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-12.716898269296165`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-12.429216196844383`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-12.206072645530174`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-12.02375108873622, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.86960040890896, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.736069016284437`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.618285980628055`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.819778284410283`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.41431317630212, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.126631103850338`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.903487552536127, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.721165995742174, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.567015315914915, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.433483923290392, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.315700887634009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.517193191416238, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.111728083308073, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.824046010856292, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.600902459542082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.418580902748128, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.264430222920869, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.013115794639964, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.214608098422191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.809142990314028, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.521460917862246, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.115995809754082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.961845129926823, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.710530701645918, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.912023005428146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.506557897319982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.659260036932778, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.8971199848858813`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{{3.64248144109569*^9, 3.642481447298397*^9}, 
   3.646939036155658*^9, 3.647001409762251*^9, 3.647002236410873*^9, 
   3.6470111817746077`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Error in large-r asymptotic solution  ",
 StyleBox["RAsymNew[orderAsym][r]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.642361628697735*^9, 3.642361630458599*^9}, {
  3.642406011132547*^9, 3.642406023591448*^9}, {3.647011211817259*^9, 
  3.647011226676268*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"R", "[", "r", "]"}], "-", 
       FractionBox[
        RowBox[{"R", "[", "r", "]"}], 
        SuperscriptBox["r", "2"]], "-", 
       SuperscriptBox[
        RowBox[{"R", "[", "r", "]"}], "3"], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["R", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "r"], "+", 
       RowBox[{
        SuperscriptBox["R", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], ")"}], "/.", 
     RowBox[{"R", ":>", 
      RowBox[{"RAsymNew", "[", "orderAsym", "]"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "14.5", ",", "100"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "30"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.642325108591206*^9, 3.6423251147947817`*^9}, {
   3.642325154163373*^9, 3.642325239503477*^9}, {3.642325438266499*^9, 
   3.642325459959264*^9}, {3.642326080434428*^9, 3.642326101690939*^9}, {
   3.642326254230789*^9, 3.64232625470564*^9}, {3.642359910632484*^9, 
   3.6423599934282293`*^9}, {3.642360046863961*^9, 3.6423600558233643`*^9}, {
   3.642360596888205*^9, 3.642360596975587*^9}, {3.642361180080883*^9, 
   3.6423611801877193`*^9}, {3.6423613392893744`*^9, 3.642361384448453*^9}, {
   3.642361415254923*^9, 3.6423614959015923`*^9}, {3.642361553574071*^9, 
   3.64236156995465*^9}, {3.642361669942389*^9, 3.642361714387061*^9}, {
   3.642361817967101*^9, 3.6423618877474613`*^9}, {3.642391759505024*^9, 
   3.642391760051198*^9}, {3.6424929494613523`*^9, 3.642492949532131*^9}, {
   3.642492986403048*^9, 3.6424930289857616`*^9}, {3.642658955764017*^9, 
   3.6426589558912563`*^9}, 3.64266206753983*^9, 3.646938900697155*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwVlnc81f8fxcnIVqIoUZnJ3cs1X1YasuOKZBQqFCG+SZEZhShRSkJESFSX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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{20., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.642493016289122*^9, 3.642493029348287*^9}, 
   3.642658957458146*^9, 3.642662076364547*^9, 3.6469390383753357`*^9, 
   3.64700142997694*^9, 3.647002236685903*^9, 3.647011183197364*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Error in numerical solution  ",
 StyleBox["solAllRTemp",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.642406070409308*^9, 3.642406077128832*^9}, {
  3.647011206848011*^9, 3.647011207505048*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLinearPlot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"R", "-", 
       FractionBox["R", 
        SuperscriptBox["r", "2"]], "-", 
       SuperscriptBox["R", "3"], "+", 
       FractionBox["Rp", "r"], "+", "Rpp"}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"R", "\[Rule]", 
        RowBox[{"solAllRTemp", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"Rp", "\[Rule]", 
        RowBox[{"solAllRTemp", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"Rpp", "\[Rule]", 
        RowBox[{"solAllRTemp", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "17"}]], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "6"}]]}], "}"}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "45"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["10", 
        RowBox[{"-", "13"}]]}], ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "13"}]]}], "}"}]}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "10"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "1000"}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAmIQ3RLss9dW+bWjTWkxmD7QZH0cRO/6ufEUiPYJK74M
ot8oZD8A0QJe8qEOQFqr8TWYNio/lAqiWf5HZ4DoSUpfeAOAtI7+PzB9YHff
jDAgfcWsdDGIvvX3zSoQ/eCUwy4Q3RDxo6YKxH85pxFEL/fO7wDRITrPJ4Do
Jw4nF4Job/1Tm0F0n8fUnSA60ujVPhB94r/KERBtcevraRD9oSD+Klj8/oGb
IPpKhN8TEP2qrekliGYRMP0Oor38z/wA0QJCUsLVQPqYpJ4YiJ7k+UoWRM+4
nacLos82+4teAtKPNdbIgehrcbKGIPrDmxgwfavvaByIPlrUGw+i7Z+0J4Po
I+Z3MkH0lfANeSB647JrRSB6l1VnBVjf8+JqEL1K13A6iNY6agWmi96UrgHR
U5xrwDQAV+7P6Q==
  "]],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJxN1Hc0l+//B3Ah2ZRZImWvjGy9FckeIRQSElLZe5XtQ0QRSkRGyUhDMkpk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     "]], LineBox[CompressedData["
1:eJxN1nc4l9/7AHAkSUjZIyRSskPJeVCiEiqiZaSl7ERmsiorVEYJSWgRyR71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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-41.67679015276768, Automatic},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->NCache[{{-41.67679015276768, -11.282666986095371`}, {
      Rational[-1, 10000000000000], 
      Rational[
      1, 10000000000000]}}, {{-41.67679015276768, -11.282666986095371`}, \
{-1.*^-13, 1.*^-13}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], Automatic}, {{{-36.841361487904734`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "16"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-29.933606208922594`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "13"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-23.025850929940457`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "10"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-16.11809565095832, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "7"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-43.74911676688687, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-41.44653167389282, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-34.538776394910684`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-27.631021115928547`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-20.72326583694641, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.210340371976182, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, Automatic}]]], "Output",
 CellChangeTimes->{{3.642406350760584*^9, 3.642406354884611*^9}, 
   3.642479462252388*^9, {3.642479592549829*^9, 3.642479634111257*^9}, {
   3.642479694410512*^9, 3.642479755617918*^9}, {3.6424798833490953`*^9, 
   3.6424799296391582`*^9}, {3.642479959895762*^9, 3.642480031031683*^9}, {
   3.6424800696830072`*^9, 3.642480101828578*^9}, {3.642480153267508*^9, 
   3.6424802241494627`*^9}, {3.642480295803257*^9, 3.642480334890032*^9}, {
   3.6424804196681557`*^9, 3.642480462375211*^9}, {3.6424805721783953`*^9, 
   3.6424805847335663`*^9}, 3.6424806662093687`*^9, {3.642480802701253*^9, 
   3.642480818434574*^9}, {3.642480892447672*^9, 3.6424810045655947`*^9}, {
   3.6426589807242413`*^9, 3.642659062079389*^9}, {3.642659205009285*^9, 
   3.642659211452982*^9}, 3.6426595048074627`*^9, {3.642659576199399*^9, 
   3.6426595810691013`*^9}, {3.642659614109282*^9, 3.6426596633666763`*^9}, {
   3.642659697396564*^9, 3.642659735278844*^9}, {3.642659775667576*^9, 
   3.642659804343615*^9}, 3.642659839306058*^9, {3.64266001790755*^9, 
   3.64266002801031*^9}, 3.64266013302499*^9, 3.642660164051807*^9, 
   3.642660196653495*^9, 3.646939040785898*^9, 3.6470022370364943`*^9, 
   3.647011189854705*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLinearPlot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"R", "-", 
       FractionBox["R", 
        SuperscriptBox["r", "2"]], "-", 
       SuperscriptBox["R", "3"], "+", 
       FractionBox["Rp", "r"], "+", "Rpp"}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"R", "\[Rule]", 
        RowBox[{"solAllRTemp", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"Rp", "\[Rule]", 
        RowBox[{"solAllRTemp", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"Rpp", "\[Rule]", 
        RowBox[{"solAllRTemp", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "6"}]], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]]}], "}"}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "38"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["10", 
        RowBox[{"-", "15"}]]}], ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "15"}]]}], "}"}]}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "15"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "1000"}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQ3RLss9dW+bWjTWkxmD7QZH0cRO/6ufEUiPYJK74M
ot8oZD8A0QJe8qEOQFqr8TWYNio/lAqiWf5HZ4DoSUpfeAOAtI7+PzB9YHff
jDAgfcWsdDGIvvX3zSoQ/eCUwy4Q3RDxo6YKxH85pxFEL/fO7wDRITrPJ4Do
Jw4nF4Job/1Tm0F0n8fUnSA60ujVPhB94r/KERBtcevraRD9oSD+Klj8/oGb
IPpIZP89EP32sfpTEN2juPMNiA5affoziPb3vaRXDXLv04n6IHqaQO7jBiB9
o/vFdxDtnPJb8RKQfl1/UglEx8ZFtoLooPrNYFqpvm4tiA6/u2s9iAYAWNmp
zw==
  "]],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJxN13c8V9//AHAzspMkRfZOJA2fS0r2CqVBsrNXMpskmZnZ2UJkZBPXjEJR
9kyyk1VG5Pd+Px6/x/d1/OPxfNx7z+t1znm9zvteblNHXQsyEhKS25QkJMT/
SZZWcYGpojjJ///NcI9GoT4xoheGulXvnD/qNXnWu6g1DjddQr396Sg16htn
+9wCELPRKV1+hjiqiJfxKeLA7dEnjxF7RFxx8kCsW3tB2RIxNSvH7/OIXZu7
Lm2mgNX4/qO2QvznG727YjJYxm3Z5VMiOMViSNw3HoxfHHW9EAv+iB0d+BwN
3nxuufMsErxve/4cUzh48mogXXooeIDheNytYHDl6L6L8wHg6r1/36T4I/Pn
20k38QMfvSZbvuwDnp3yDXz9CPwylPreyQdgeoGs9VZv5DqbmpS/J5idTyyE
xR1cEcjy6qMr+DzNf2M6LmA/T6/U747geQWcN9kejAlebBK2BRdYdPKNWoFH
Ip0ZX1oi6535nAa1aXk+JeqZwdm/SYhXuE1nUO8p1K1HLd4udQf1I4o/vYmI
+e56vUxAbKfveywO8RZbtHoUYtaXFf6BiLWyd3fdEOM1IUvaiNN/5HSRIrZc
f9+OWmjv1HvUb8R4alFX3InPRd1OGuSLeo3DThq1kr54HAniuZZi410LpJ+z
q39tI8ZtOug3EA//WlJdRMyydbphEHEvrf471HEcrhWoOc8XvkEt9EwoAbUs
6yFX1JYntvhRV9jUBAwgNhiS1+lHnFajOt6DWOKhwb/PiDUpHsq8R8zEmiSN
uluwWgL1NfV1AdSmEY77UbtxGS+0IH6JnX+JesmVnAx11A//tiZ0PVvCrjUg
tglIc3uHWCwBd0b9K2/UDrXrZ3Yz1A8ORmqjjsz0FUJdU28+WIOYYUtADnWR
zWvKanT8e20kqE+FTv+tQscr4l1B3bKRMIr6GU3VAGr1I/1fUX8+x/IRdYTO
iRbUV8wu1aNmu+tQg3rwaXA50Z/E9sVtfCvEEmNzi4kWc8z7s3eiELuV25pP
9O9A5cuHCZ7soMggetDoPqMcwYss98OItjGf9vMlmCzd3ppo+/ESF4bvhVhT
SZA50TGrmp+PEuzfknOL6OWxqWOSBNPN/bhCNJUu26wewaySRheIdg/xvBVH
sGid1mGiua9Ia/BNFmKXh453VBKstBrOL/ODcP9PzVai/wQK+KoTPPDPtpHo
tK2qcUOCjXiyK4lmc/qe8JBgK2uuLKKN0k8wNxN8f53pIdGfj374pz1ViGXt
X5Eger/8SJ/FdCG2oV4SVUHw+8XwgPDZQqzqZvdzohMPc0ynEXzfcSmQ6GSO
7IslBJNFij0m+lvhu91egukGM+yJViObvntkrhDjtopWItpd+YTpK4LVnrht
lBM8IvBa5t08Yf1rzhgSfY+Jb37mZyF27tg73jKC62O41eRXCrGnDC3Fbwm+
XNK4u7hViKlwTeYTzSTAe5PkbyFGe4Ish+hsM5+qfQSHXZFLJnpUW/7uSYLj
E8uCiN4aq5zzJLhA5JU50T2f03sotguxfqVnrETPNOi+Zt8pxEQeqnkVE6xQ
w66vtFuIdfzqPF9E8BT9hZwk8iKMpavv8xuC2/QtFTXoirC0yNnFHIIzWd9f
yuEowurY6EVTCO40WA43lS/CNngupwcTvD03lf/ZrwizPj0RaUGwYJpRawRT
MSamSvKc6Oa7/RwZBC/e4AwkmvKxzp1Sgl0f3HhEdLnIec5+gh80d9sR3fmL
1ZVjXzEWodeoSPQUe+LRbIKrHDPWzQleLaBze8dcjNFlWxoQvZb7hGuGpRgr
ZJvnMSP4+lytreyhYmxjc7XImOCH7V8Gp7mLsac1lJ8NCC4dOnMQkyrG0s4L
0+kS62OiaurblWJsUN3piRzBnratndwJxZiG8T/Xg8T6sv4kacP/FjsewK7f
Zi6Kh02VxfWfKcF+D+qyHSN4djeghPJ6GdZk17Sf6OgzeVYHCI76J81ItHLs
xyP8BJ/gObSHaJ1xUr+LBDtZj62KEaxor3HFl+C5ddtPRN94cf03yY0ybJTF
7ynRvV16UtsEt2iVr4kSTHG8JWvFsAyLbTjcJUIwXUSU7ZhxGSaTOxkgRLy/
zsquwqoMe+Dp9peXYMu2O8pWHmXYHrb4UXaCmXfPKdfFlGFsV75lUBPc9eTY
c9XeMgz75Cg5aSaKq37z12rVLceeNAarJRBM280qeFq1AmPOa7m3l2CVYI0g
HpEqTOK+zLcfJqL4XF5GTv2bd9iVM8at9rdEcfnfWNrmWD0m/f3lWdKbhP08
WStj6dqInZ79blN7QxTXExxkjbnTiPFR365Su0aoR/Z5s7LuekzKZ6mNRJ9Q
zwVWs7N/3mE78xFmDXqi+KSK9NWdzDKs1qDEiOgTjuP/LRD86GPPdaLJ2vy5
hggme812iWg5io+zFQTvsXmJEX2/gveeK8EMMzkHiO7n5EyZzyjDOCfx9/UE
84qd/jGQXobJDS+KEj3us21WlkoYv11trY7guO0fUo5JhPHzyfzeEfw3vYFj
PKoMo3ZwyaogWNWdjbPOtwxjXtKZfUOwmMLMmrNJGSa0xuSYQDCNN9mhvCNl
2OXtUC9Xgrv4co57R5RiuXRB4QIEv00X9Wv3LsGuHfOtC9QVxVOpNisfKBdj
h5IyqohWWZjetiN4kK6llOjK6J5zBgQbLlDnES14Or/5NMHGr0NjidYs1exa
UirGrITjnYluyNKbMSXYk7+Il2idvDsHlBWLsXiOMf8Agv+67rFjVCjGhuj/
u/SM4CiZAJoUuWLMaHFl3I9gmtPR9PXSxZhZgSnZY4JLL+lJkPEVYw6SFxTd
Cf598CPdY5JizFea9KMZwdfsyi+6VBZhb2Qf9mIEX5je3yoqWoRRann/XNQh
rO9ISr0CQyHW8i5xhujv1xeWJQl+dqz2O9Emc6d5uAimoScdJFrj1CefbfpC
jKH9aQvRXLH/FEoJZlWLSCZ6b7BxiwDBAko5OkTbPZT8uJeuEFOS6yv9STBb
796eT3sJ44tLPVgguOp61qwBJWF8xnmGOYK7NOXEZzYKMKbPNyR+ELzgJsSo
2lOAsevK3BkimJ/zSjNtaAEmob+58Z7guzcfX4zZfYMZGrlTpBLs8KUlvH8i
H+PojN1NITg8Hv9XQvCobNUW0Wod1bbhBBtz7CwRfcClTFGNYPNhnxGiW+tq
Nqu/5WN2N0LLiI7zojdNHs/H7utnWhGtT45LWY7mYy+1vrQn68Dv/Zjc8eiX
iE2PTvMnIr49rq8cg9jF9FRgCGJ/y9+MXoiLHe4c1kP8yGiGFbWW1k1m1LPH
lPei5vrJvq6LONS2oRu1jdW+QNTcpgUbOojDrsz3XELsgJmFaSEWodGjVEOc
mnnilzz6/PBygzhiezUnGxrEQgL2lfWXkPfTEcurEogDNG5E0msj72cKD4Vj
NMDHo3MfqqmBO3oXb+1VAetLOhvFKIJJpzePaCuAY0rxzR555PvsToqxlRzy
/h7y1J8PQ75v63LbC86Cz2r2dJmfRt5HP7CZ8Esj3xfG8QylJ8DfdHjuOUiA
9xvOUK0fA5Pov+cIEgUzvs5bVREG7z30ebpHAMw/sZkQzIe8jzeZODDzgBej
Jz6kH0W+Hxqsp404kP2iPs4zy4683+ZsHUliQ753ZMZSDVnBX76TKs7vBwfP
iGSn70P2Y0+EsCgjOGQ/s3QtHfL9fi+WxJsG7LFjOLeHGkw5KBhVQ4l8D2XR
tt4nBz8MOsbOQAr++vGKWOs/kf+Zhb/GUGcb7DYgpEmxBY64/+Z9wzo4TsbF
+NJvcIMuVkm1Cu71vSgRugTOzLCQ5FoEv+AKWRmaB7uUrnRZzoKdMo2cD0+D
hfy+xw9Ngj/ez5qwmQCHdznO8Y6Dz8u5M+WNgPPiY/BzQ+CzurUSO/3gIh7e
uoBesLpWKL38V3CKNfMUaTd4LOnrcMQnJN6xpEjNDnBoT7pV3wfwTn/hTmAr
WKC994haC1imX+ZGfyMy/3OZV8PqkfnVad45WAe2P854KLcGbLvV+8CyCnx5
dJhspRx8i2NW6VUpmF+D4YDVW3BPpDPpRiE4+9RQftEbsMWKj4dMHngkSaGj
MwfsnkEzEfwKvN3IeIA9E5wud5i6K00Ez48/O3VG+Q0m3W1+6GqKCE4qaseY
c7gM87nyvmQmSQSnPNF4eduzGluWkmDKSBDBZZVPT/Jcr8XURfsCxONEcMsv
ulfL4mqx9/efNE68EME7d7dLtFlrsJ06Nf+0KBF8V1bS3NiyHOM8rG0tGSGC
72lb5RdMLsRO3sLNiW4wuuJ7iGDVdEljoltel4zTEuwqynKV6AI3u4Sll4XY
h/8GLhK92YwzVRF819CMi+hnWttbGgS3J7n3SRDMoVXX4ZJUiHlypSgS7V7l
ZlebUIh95V/mPk60ZWXoldhCLFAiclCM4Bu+/yx9wwuxdcU+dSGC5Q/Q2Yz4
FmKfnW6JHyVYW/Z6b6BVIebT4rhKRzD1URrhdslCbMo57P5MuAjewcLmP+Zf
gBW0doUnE6zjwJk21ZGPybtdrqInWDjKtM5ELxfTr2ouJdri2fV+RYJt/50q
IvrNmvayMMEvnh7KJvqJ1n+8K7q52MKL0WiiHZZp/X0Ijim3cib6zFaUVrpO
Lra4cU+I6N5XSiOT2rlYgnfmCzpi/GHRzdsaudifR39caAnOJmMXdVDMxfKC
YkX3Epy3Y+nhdToXO5Q6nEhBsClJd13E4Vxs5aP5w79hhOvKN2QavudgGdx3
L84STCJ0K5XTNQej7ojubCK4zrpSfSgqG/vM2zfhTbBCnNH1r71ZmEnXddq5
51BfKzrWe1A/6fYgRZ39JWZ9FvFiT8931F6DOjWoo76r2qNu/X320wxiCXb2
yGnEJGaD7D8Qv1y7ITKOePCgoWov4stGRv4NiJXmTckTEItR2v1VR7xx5sF8
fij4eUraR+cQsMctClbKILCvpx1XwzOwZx6zqtZT5DyRqZOkeAI2r3iS0fwY
zK39TFr/IZj0fMRTpvvI+as++DvOC1xRJMSv6YGcN1Rho7Ru4OW70mVxd5Df
g3PfNHWcwRd5PpL3O6Dr16FgYwdm5+lTELABP7biNC26DaahsZO3tABrJnRn
C5iBvRXdj5cZg9vVeNwcjcBU1rRD6wbIee1G/yHoOvjA+AFP1atgNlNDpd7L
YNlzOV+CdZH40icfMl8CHzzcX5KuCaYw9Mk1UgcPl9rUzqggv5821yMSlcCB
jCZLBhfBwh1ZdnPnwXM/VrLTziG/rwfvk4vIIvM5wzVTIwN+WtoW7HkGvKVW
pE15Chz2X3J3lRR4/HDWmLck+PCBeRq640h9WZ/60ywGru+t29USATdJmUZ+
FwTPztNMp/KDN2uWrx3nBYvOjgZOcYFVxGmG7DjBXGZapf8OI/WxGqtddQi8
m8BNrXgQvCel8NEmC/h95DXfSmbwnRS5DBUm5PecWtSPlAFZn2dXngTQgh02
Y+k59iL72TyhP7gH7JdjU2tJgby/zG78OEKGrD9bSszorvD/3Gnsd9txB3yW
wnld+C84FI/PfLsB3tP/Yf/tP+AzY/vpBNbAV3bjeUqWwVFeQpu2v8C1DGs/
VxaE8cAlsrdsSZlYekS/nd+cME7xX8hybnAhluvc+Pr8jDDe3/6UM2akBEu0
XqDu+CGM/zAQqd8NKccKaw4L+Hwn3O9yfCa9ohx7sGvWceGbMJ62Zj1rkFqK
nTaYi+geFcapaGSV/v5XhDEzu7MFDwvjzZLzCRYVr7D+b+drWAYhn+up/HPZ
feDtasZ+yx5w4K/Tk6vdYJkHloW5n8E9/F/iJTrBIu+uMTZ8BKcVTCrcbwNT
VL95QfUeHMD9MKe6CdzqbqXk3QBemXpOSoOD5Yre3Wt4B74bJcyqVg2+ffvN
2ZEKsHf0WY74MrDXMNlRgRJwwoPu8aEisBtTtVhSARir/vbiWD6Yv56hfjoX
vDHmudc5G7x4fX4fXxb4ZePdjIl0pL6U5K44pYL/8NK3CCYj97OzX3mTCCYh
lXeQjwf7XbBT3o4B/07slfOPBvvrKv/5LxL8Zf3z6e0wME1ZbExQKNjsk2X5
xWDwK9I7v9sDwFm8se+M/cHvUxoVOf2Q8U8dW8j1AZMKJemaPALPUgso8D4A
15D91CnxBhdfreJy9ARHNDfTb7qBo0P7qvJcwbrKZCu2LuAtNlvlLUdwk+Kg
YbE92DPIP+ysLZIPrqnVboXUhw57+zNLZD+3+KxYzMExu9JNbSbgpdVbuYG3
wCdJW9+w3wTHW5+68/UGeH5u4srNa+B1g+yG5StIPQm5/irQQ+qb/oGMrA6S
v2ao4poWODlr2MFLA/zwlwIPnRrYJ7Io+r0y2PHSTUFdReR+K0bPPQpgVafB
yy3ywjhHSEAxK3sG9i/su9YVOWHccmI+OZUvH+uhW6VmwIRxhsIPH38HFmEx
qfLfos8K4xnlknadFcUYi8ArBeHTwnikcfo+5pAi7C0li+XUSWFcIIAddxLO
x2T/1Wa5nBDGK6/L93YtpmOzOk6vhCSEce5zJ7t/f43CtKNlTswdg3xSli8M
eYmC9+foXJQWBjt7vvxYK4CcDxnLzC584GP4zUkJHrDeGtXX2qNIv/tW+Lpx
IOe/6CudHXZwdeObnOds4I9lNfXqrOCWBuqN3v3g78IGi0H7wFWPWhw0GMH3
lhzph+nAxtVH7aJpwMeT6Wc5qMGVLixLRZRgi1Tuckdy5HyesUvcJgGXBtWe
f/tP6H++rqxFeXYbXL7yR/fDJvjMZqax3zo4nS0ymPE3WDLyqUfjCthzJ2LR
Zwmc92jEZ98imPSWeF/bPPi8/jtVnVnwf7IWSpNT4GsP95OnToKNB3dHxCbA
gWErHhNjYIdT/5LSR8Cyv5W/SQ2BxRljJ3/2g2kuCOxx7wWnmncU0X4F35jw
4vjQBf7nYfnq6idwk821ZYYO8N27z65HfwCPO3apC7Yi+TVz/ZtoBk9Jvem0
bwQ/3jl/i6ce3Fu26DlRC2YNGCh2rgF7lH14LVIFbt7ebCguB3ecuGCuVApe
bwxrJn8LpnPgUAwrBCvcKXyi9AZ80spQizoPzOSmdCouB8wwdmpU7xUyvrFF
xkgGmFwuXiQ8DdxGMyNzKUUI/9BRRb/0OwbzWrpjPZokhGsozlUkMGdgmpJ7
rr1IEMIdH1nL5tDlYrRBveYccUI437knZ75o5GO+X+v+FrwQwhd3rofXOuZh
nJ4FunZRhPsv7uUREsjG0k+NvF8PF8IbZfTmKBtTMHXtfTt5z4Xw6DQvbdv8
cCz/qlGNfQjks+UxG7cTCLb+7XW6/Bm4MVBt9dxTcD+j1NmvvmDGJe5zEY+R
fpjVMjv6EKkHWR/l3nvgjNxVVUMvcAjVg96f7uDYOgbenLvg0LCREKk74Fc1
xRXTTmCv/hT7Vw5Iv9J3yJ+yA7Ml7X5ZtAZ/V3Tyc7sNthrdxPdaIPvbHVDT
Yor0++jVXl1jpB+VxAqpjcDvkw6xfDAAczMovrhxHZw04NbPchVMUTt15uVl
ZP47htd1dMFdYgvkTJfAJHcr25M0wTpsIVeuqCPPf325PaQC9n3UdsxBCZzo
v8UpchGc/MpavPQ80i88YzvW58CZIfZXRWTBTvtkPlXKgG8u0VHdOQOWnuG4
+VcaWY9PyrLPpcD3mD1GNCTBRxymEgbEwaN8BuxhYuCgNfryAyLglbcDI1mC
YO/O100m/OBfpDVt8zxgv7Du0GQu5PxgIBs14gQzZzmq/zyMzC/2u0fmIXBl
enST2EFwzUvj+DoW8MSapMQ9ZiQ/s/OTVExgfvGr197RI/Fm/PQf0ILnqlZc
GPaCJ2cstFv3COF+Hkf21LS/wNqOH1TToRDCjdwb6BNnUjFry2+dP0iFcO+N
qCNqp7Mw0Y2i/Rm7gnja27NLx/QI3ydpuJvkjiBuxbSH8hJlJvYquyduZksQ
n3FOSNM/nIKZvBcactgQxKfmPEc6VCOwnp6oLJI/gv+Lb3uO6kTNKnihvnxI
aRkcluyg+HcRvGgnd7Z6AXxaT0NdbQ6cFmXMQT4D3lgspg/6AaY+y/mM8zv4
v9HnDUPj4GuJ5w5bjYJjS39LcQ6DI2qbescGwO7jXTFOfeAHN3+wifaAnVZP
VZR0g59Mhh60+gzWa94lEewE09e9oS79CJ7db/7Zrg1c+Phq2WoLWHLMTOBp
E/hrjJv+hQawqfX7jI468P4XnG993iH5FoeqK1Qjz09jZF8qwBoeyx7BZeAC
7kn6AyXg9qpfYjlFYLoCUrrbBcj+1OjsXctD5s+X3ZKbC67JxNIkssFvWOeo
GjLBDRNJx+6ng+vfP3emSgVPUD27W/0SXHs6jtw7Eez3aKZgbzzYgU/uSEMM
+MK3rizVaPDnkAfVwxHgx9GSYXFh4CNlPL78oeBBSfZTQ0Fg3SSRO4kB4FJu
z04xf7AMaefs1BNw7qYxr5MPGNPcOsL7CBwQlpfy7T4y/4XEC47e4MMZkRkC
nmBj11a+fDdBvN1q0kubLAS7dZL1+DlXQbxIqtLUoCsOe6Rts7nlLIhvKS++
TJhNwYJ9t7/5OQri1UbnqkpS07Aq5uhAGXtCv3bbnl7RSMXSw5XebdkI4uKt
VneouRIwd+FTDIFWgrhRxK2vovHPMfsjYkcVLCG+lpCx1kczpH5586lumYBf
eZE8PnILrD0XzpZjCGYvFXa6dQOc7Diow30NzKjQplN8BZzqXLvPXg/MWbn8
688l8DsD0dBcLfDBxftl1hpgwziGnXVVcGNyJnmhMvhAnZfQaUUwd6dVX9sF
JP8zN5WeyoOtqp9/2ScHzohr5Xr/Hzj+NvuG/1mwt1buz4OnkX4Mk0/vOgm2
m2dxv3ECzHKKrGfxOHhs6PdK3jFwVLzgcRlR5PmSW6LLQuDj0z2K7gLgvL0W
c9R8YHX/La0mbnAPR2eX1lGkHxizWcg5wDNL8d8a2JH6nv/YrsOG9LM8uQcN
K3K+FXicj9gPFqCniubfBzZpScieYAD7xzoMOtAh/dms3M5HA/4ycVZligrp
DzabCTdKcFdOCiZJjpxXegdKq0iQ+rwW9tP+nwA8r8lXKLYNfmLwJ6xqE2zd
1Cnpsg4+q/RjaWMN3FjOIhO0AnZ8oqagvATeY1Nr0/1TAFf413/ZNOsRVpd7
Rtd/XgCnmWY22x8ajkkNfWxUnhXA00IZzDmU4rAIviS9vikBvFq4MrI5Nwnb
3+aaHjYpgF9LXppWr03EHj4N3HdoQgDXqSDfExryAsuUqtybPyaAy2v8Wya3
DsQW/1ustxmB+Nw3TWLXB8HuA4Pib/oF8MdOVW7xop415Q4R36V64XrxqilP
8xfwpy9nuR91gfvateRoPoFJuW0O17aDp8xf+tz/AC6rZ6KmawVnewZoNjWD
/dTki9QbwUdomZJHcXCPwJRGQi3Y02CLTbAGfG6eJXO4EozbqFQnlYPFyKt+
HSsFV/2RnJwuBkuRz/xxKgRb7pZFUr4B1+gHLzW+Bm+3JNvq5IBvRVRmUb8C
57vtI3meAS5V8/nOlQYe89x8OpwMXqt/o3I7CSxqYfPhcAKYY0OudygWvJWu
Q2L7AryZazPHGwX+/qF+5XU42H9Q0u/cc7CmYnbfdjD4X6uhSkAguPvVQc9z
z8DGbvNSpE/BAzd36CJ8wa4pB7I0HiP5/bW92fsAnFbc+jXgHpjyulyvihdY
l23ld687uOFEXk/oXTCHZcaXA3fAJwJKDbKdwNZUHenmDuCglzw0S7bgT2EP
JDKtBXB9Uub2y7lPsE6X1XGL2wJ43dmyqbTCcKzCPqvgt7kALhxldqJufwzW
1HhLrsBUAD/j50PXthGDVZ+4On/aWAAX8iqgC98XhdmF3+ZpvymAK6ZMt5y8
GYCdU39wKNBAAFd7/YlEIuEOtsPxRfzgdYg/qi5O0akvgB8xZ89g/XynJifi
/breZbh+vM3z7g8dcN+NE29TtME2lMKMoprgo7QComNq4OckWNdLFfAcQ1j0
MSXwbY+5Q1MKyHps+dTYnwcv252cJTkHlpZZ6HmHgc25JsZVZcClJqOvd0+D
6yNWSeqlwRXDSq46UuCuxymvaCXBPefObEaJg/9e66VREQMPm4Rk7REBv/L1
MY4SBEeTPBhU5wfbvyh36eYBkxyhiTbnQvLdNnXn4gRf+bPp/vow+KB6zBnj
Q+Co55q+XAfB2wvnFwpYwE8zsQPWzEj+bncNlxnBImfeH/OjB3tfPlp3gRZc
HlDq8IkafIBdd9RvD1g8nqpfmQJ8Qurvr35S8DXB3+8jd/n/Z+uTx2o5dsCJ
ibauXVvgwLWGkrANsKnFtf1H/4BvSq5J9q2CFVg7HYyWwd/ncOnlRXAme1VN
/gI/rrEa8f2mxSNM12zZ5OwcP05XMECR8CsE46Y6/n5xmh+3OXE0w3UrAnsd
71dW8IMfvy6xHWh6KRLjUmZvOvedHy9w2kkboHqOlWuVhm+O8+O5lyKrm0p9
sLOOofd9RiHe3YePVlmHwV/mPIR7BvhxH52nYwq/nWqOOBbcN+2D68+0FsIP
9YBHlW43JXeDf4n/fST5GczjEr2z0AGW77SPdf8IfuSnsSraBvYWu9g/3wI2
XvAc8moCW1GVvZRqABv8J/Goug5MfatxXusduG/E8CBdNTj87kmT2AqwvRWz
rVYZmEJ97y5jCfipklxRShFYJMmT16AAXEm3+nYyD2zT50IRmwvuDacd088G
i1lM9E1mIvsdWReWmI7kPzR4mzcVLMDM2Fb6EmyZoTrnnIjMR7tBeCcO2Y8r
54WLY8BT6gPFLtHggRsFN8giwYtNQQ3VYYiVs1QuhoKzqwau9QeBnzzbL/wi
AKzuGHSQ1x98smhvy8ATZD50LRG3fMAx+gmzSw/BKttuJHn3wZNVYdKnvMFp
XwtF5jzAh0dnc3LcwA9ITJTPuPLjn+NydxYkfTCKB6MZS878uESF7sCZliDM
lSWey8ORH2/Y3UunzRiGJcc7CNDa8+NBKxJDri7B2IK36sJ7G3486/SZgH5Z
X4zPzfSznhU/HhGVYKgyYYs9+PjYda8lxItkqkr7YMaPJzQdEvPIs6mJdJD4
dcMErpcK5v9luQVu2Lwt8NIQvCwgvE/nBnhQgfwp4zXwG8/Dh5KuIPVBI2N3
WQ+px5IXI4OXkP7Sohuw0wKPX3gWJaQBDrh0weGtKvhyJRm1lTISf9+wqJAi
WM131b78AnhEe5+TkzzSb9L2YRuyyHrQTMgE/wf+KXMzU/Us+MQTVvHeU+A4
oV634JPg6po3qlonwK3WzTJjx8HrzhPzccfA+yJlq3lFwZqMyWp9Qsj56n3I
/IUAmI+kO4GPDyw0HhY5zA1mHQjJMTsKrqtPV/1zBDnfKfGcYnbk/DJlF5Jj
A7Oxe1uuHgC/rl8TL9mPxPPJO3BxHzK/JJuaHQawXrfl46d04Ng/3p/ZacC7
d2PG+qnAOgzLdJaU4GZSna0j5Mh8GX5RppOA5WiyEk7+4/ufvUzMln/9Bad2
GVl4bYLnEo3jxNfBi1e9ry6ugYdFv0rdXwH/vCH1WXoJPJP2OfDdT/DLwaef
Ls2D3ewVvtLPgs8ekluPmwJzcp0b1J4E17JeV943AVYVKOpOHQP/CWPkNBwB
h7Lk+f8YBKusahXF9oNr6mksrvaCD+dQnP7xBZw4T9GW2AWmVlbw5P0EPh4R
/7a0HexxZiPf+QM4bz2yZfs9mIz5VHJRM3j/kWVSl0Yww7k5H9J6sNi72caq
WvDJy4K8CjXg9cH7dH2VyH7UDJZGlSPxy+/e5y5F1p/+IGV/Mdj73p/cm4VI
PkOLg4v54I6onx9yXoNdbosMSOUg+xVt/2o6C1xV3LablQEWmDVzk04Dl3pR
5P9MBovzfye9mwQ2rRscp0oAV5T0P2yKBW82sMheegE2FLtaRRmF1LNfcX1L
ONhnXX1a/zk4v2m+nSkE3Jjb9jkuEBz5CDcSfwb2K3qXt+CH5Pd3g83LF2yS
IqMo+RisblT1vPwBeIlWz1z1HricZWWDwosPH8utldTltMSsT316/dydDy/w
2G+4ctQJk31bzHnxLh9u94z6Z8q1O9jHowWHKe7w4bN9F7WLbV2xi5mzpyKd
+PB2u9UDfTsu2LifCLOGAx8evPswInbbAbN8mEP71ZYPzwqJ9rXSN8deWZ1/
ftsa4tPkj3Xz3QZfo6k5WWQObm14qX/bFLxqE08mbIzUv9jX9sqbYHkVlquu
BmCz+xG7O9fA2fQHrYr0wa9CSm44XQaHC4TZ/tMBJ7G7YGXa4CjBCFFZTbAS
38eMT2pg9ns0o0Eq4IEFf+mDSkg9VtBqtiuA9V2zF4PPI/2i4vvmyDlkvz3M
xXsxMFu9b7uRDNhys3pt5TS4N3hruFAaLHnW/busFPiN/FbOmgSY1aQ61Esc
6R/n6B1aMfCD4bti74WR542jPHUEwSTylU8p+cF0jOsczTxg8nWXL3pc4CMy
v1XoOMFcL0qHIw+Dx76FbgkcAuPPHPq/s4KDVYK/OrIg/WVWGMbPDOZ1+Nk7
xQguC7f6z50ebMc0d0uSFsk3Oyetihr8Kd4x034PWOO+1gkxCnCJh+1IJSlY
7lOoivMu7//8Vm6pa30b/D3J5kfAFlj62nyF4gbYRTQ39/NvcNd1R0O/VfCc
u2as4jJ48Y31ytdF8IHzwXShC2CBhYWLrHPglaeWVLnT4PF7UwG3f4ArgzJE
1ibAJb+tgnLHwTbaSm52o2CaBpOHO0O8+EF/8WQzCxOs47mvSsUAL57AcTY1
ZNQa83b7fvxCHy8+xPlY87WIE6Zeodr3+ysv3nmAxbVTwhnrmW2lLu3mxZcf
3uW7zOyEqZ18ek3hMy9+wOOQTJ+PNfZtQNXqbwcvHnQ1bPfHB2PMLFb9hc9H
iJ+iZKl1oA28q+3f0tUCVnWZMrzZBC79pf6WuQE8ZPgh8ksdeGHiaYTZOzBX
k6oORzVYrlZNPKsCfDDbPFqmDMz880nNxlvwhtp30qdFYBIKFSrZAvBqz5xI
Yx4yn5is/su5YKcSKyWmbLDonFV3fCaY2tuRUzsdnPw3dI0hFcwdvTCT9BLc
HHApST8RfDlmxXE0DvwyKr/dOQbZ358Os+LRYBMjB77qCPCgiOtR5zAww3RE
xolQsFjNL+XGILD9gu7r+wHgWOk1MSp/8NRAgkPVE6S+7Q1lPH3A39gN+Kge
gf/wGHfW3keskP5C0RtcdHl3ps8DHIqb/I10A+srkokddQXL8+cc+eoMnlyz
iolyBN8ZsZTgswfzcdsGjNiA8fv5JJZWSH18oCbbsgCHOds0lpuB1yRp0i+a
gL00Cy/8NQLPP44ieWwIZs0KV2G+ATbnj77UcRWc+K7X7eoV8Hoh501aPTBd
1MOOD5cQh3EaXtcCi0835u7TAP939dXBOFUweXk6g5gy+KdzVvPMRV7ccFLo
4y3Lq1iD4nS86wVefHWx9ZBImhlW6SouISLPi3/hzzhlKWKN2USGas/L8uL/
GdKJ6j+yxfZ8FAvx/o8X37zevvpvwRprvtkVKH2WF+9dSw6yWjHHHPaWZNWe
4sVzApX25J25gXVnFGjonYT41xKKivedALflLp9KPg42PHDGW/8YUq+xNSPD
Iki/0t344CCE1OfgjpuIAHJ+14+dL+UFH6ZobbfmBsueavsmfBSs9pj6QOUR
sKegFrULOzhyquvQ1kGwVbRDacgB8K3kffvU94PPN6wE9jGBFeUHm0IYkP14
M/hMmw6cd/KQ7fhesAerEX0CFbK/+7518FGCqW7baPWTgePz6K7HkIDZaH8+
5v/H8z9XNH2xGfkLVojZcDbfBD+7fop8/Q94yc3r8ts15P787Ua5FWQ8Ob/V
1V/g6TqB/JKfYNIbe/wuzoNltReO/JsBm99k+vJ0CqxkoLn/8CRYrSRs/8A3
8FkB5hOWY8j11TgmjhHk+YFb9OmD4O03clEn+8E9Y7xDv3rAscLK8l5fwA86
nSzEu8CcZm9ZFjvBOUwnJ+61g/UPVTtKfwAvyjw6/O49+LyGkc6lZnBZxQVl
+kYwq5yFQRyO5MMZely7Fvx18VMIUw34b582TWol+OKRXiWDcrCHZ3zqZAn4
k6RFTUwxD36Xq6jI0ekaNj6gYqJfyIO3bNbJ7s6aYMPxNnyT+Ty4pYiD/Wah
BbZVFvEq4TUP3pfvvmu8ZYGRL2yo8OTw4DI0mmP7M02xFiYP15IsHvzR64Sc
3yrXsbywnVtOGRDvnnC99d9UsCNHkFRhMvgIqYO/UxK4ZCd0czce7HClTLQy
Fry/5fC98y/AdwTi9Xsiwb+/cS5HhINNy77lHH0OXv6Ry9MbDLYVL640CAQn
W3YPLviD/2xuVL/yA5/Oulkt6QtOyG/1+vEIXJmh0ZTxANxQwiAmdQ/882if
3rwnmDxjJM7FHfzl4I415V1wyxTPVr0LOKPzabamE+J9y6zkDsh6G2gxo76c
+ZoeNflZSwrUpsZDy2SIuQqa21EnaMT7oI7wV1gkRfxoJ7qZBPHNWRnXf/ZI
Pdc/6dpE/MyJLXgJse2nc6SjiE+EhM5XIK6nFsMdEI/uWloP2iH9o9pkjjo0
ktsYtazgsD7qRC2di6hvJP13FHWPDFPPAOL2u5XyqKvmadn6Ecf0Fbb0IL5U
sMXbhbjBKHT0PeKsd6V6pYjtvSnkwhBv/0llVkL8VX6XHnVeoOFe1AacB0lQ
VykG/1RE7BHl1op6VVL9Aeo5u7XZi4j7J5TqFRCXds47nkfskCXdgSEev9Lm
L4W4sWRpmwtxoMu56b+2SL3VJE6gltmzNYJ6Nq7kK2qVeuEG1HuYWJJQP86f
0UXtMRNeu4XY0mgyehOxglrAxXXE29xfUlcQO3RZGs4i1pUI7epFLOI1346a
rEmlFXXRVfI61EwPPfJQd3aY+qNWtT0ti1o+azy7B7H4EalHXxHTUveLdyNu
GuMO7kB86nmpUhNihgHmC6ineJxkUUeXiZxEvTaSzI26WCxwuxHxsQ9Gxaj5
KKk5UTN73/hdj/iX5W56HeJsOVXSasSPnmVtVyG+1k2+gZrKsnYRtWWI1DBq
vmGOctTJnit2qF+UJPRXIn4islhQgdiYNdKoDPEZ46XrqJlyNa+grpOl1kDN
aXH/LOrht7dZUF/VwT6UItYK/iGNGiM7Q1+CmEUjmhr1QvQKOeoE4fytt4i3
LvHMoK5IpmtELSX7zQO1iEfgZDFavw3TY6gHaRWHUAck73ahnmlxrUOddeBW
PGqet1KXUG9th6mj7lZaVEL9eDBbFvU4Kaco6peXqPegdou3IEWtNdmwXYR4
x/3+KmrD5JVx1CdntYdR00rl96GuarndiTqCqbkNtc0NnmbUFzIe4qgPLQ5X
o/4//qwcZQ==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-14.276027571031348`, Automatic},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->NCache[{{-14.276027571031348`, -8.74982335890911}, {
      Rational[-1, 1000000000000000], 
      Rational[
      1, 1000000000000000]}}, {{-14.276027571031348`, -8.74982335890911}, \
{-1.*^-15, 1.*^-15}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], Automatic}, {{{-13.815510557964274`, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "1.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}, {
        AbsoluteThickness[0.1]}}, {-12.206072645530174`, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "5.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}, {
        AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "1.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}, {
        AbsoluteThickness[0.1]}}, {-9.903487552536127, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "5.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}, {
        AbsoluteThickness[0.1]}}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "1.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}, {
        AbsoluteThickness[0.1]}}, {-14.508657738524219`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-14.326336181730264`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-14.172185501903007`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-14.038654109278484`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-13.9208710736221, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-13.122363377404328`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-12.716898269296165`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-12.429216196844383`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-12.02375108873622, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.86960040890896, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.736069016284437`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.618285980628055`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.819778284410283`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.41431317630212, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.126631103850338`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.721165995742174, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.567015315914915, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.433483923290392, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.315700887634009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.517193191416238, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.111728083308073, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.824046010856292, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.600902459542082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, Automatic}]]], "Output",
 CellChangeTimes->{{3.6424803758140173`*^9, 3.642480410306301*^9}, {
   3.6424804996498337`*^9, 3.642480545119927*^9}, {3.642481016279716*^9, 
   3.642481021429627*^9}, {3.6424927027935047`*^9, 3.6424928642887917`*^9}, {
   3.642659074170779*^9, 3.6426590950681963`*^9}, 3.642659510788245*^9, 
   3.642659849608778*^9, {3.642659883517088*^9, 3.642659886290112*^9}, 
   3.642660036544132*^9, {3.64266020019942*^9, 3.642660222406061*^9}, 
   3.6469390435147*^9, 3.647002237506131*^9, 3.647011192157888*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLinearPlot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"R", "-", 
       FractionBox["R", 
        SuperscriptBox["r", "2"]], "-", 
       SuperscriptBox["R", "3"], "+", 
       FractionBox["Rp", "r"], "+", "Rpp"}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"R", "\[Rule]", 
        RowBox[{"solAllRTemp", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"Rp", "\[Rule]", 
        RowBox[{"solAllRTemp", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"Rpp", "\[Rule]", 
        RowBox[{"solAllRTemp", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "2"}]]}], "}"}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "30"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["10", 
        RowBox[{"-", "17"}]]}], ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "17"}]]}], "}"}]}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "15"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "1000"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.642355178385195*^9, 3.642355179608061*^9}, {
  3.6423552578597107`*^9, 3.642355285561734*^9}, {3.6423553556042843`*^9, 
  3.642355459347769*^9}, {3.642360488977791*^9, 3.642360495359517*^9}, {
  3.64236062207705*^9, 3.64236064287488*^9}, {3.64239268762922*^9, 
  3.6423926879432583`*^9}, {3.6424060844604187`*^9, 3.642406171662943*^9}, {
  3.6424062314059877`*^9, 3.642406354024765*^9}, {3.642479591760803*^9, 
  3.642479628903549*^9}, {3.642479683477985*^9, 3.642479751224161*^9}, {
  3.642479886289171*^9, 3.642480030318273*^9}, {3.642480076665107*^9, 
  3.642480119318646*^9}, {3.6424801611562233`*^9, 3.642480223682888*^9}, {
  3.6424802989825363`*^9, 3.642480334027317*^9}, {3.6424803724797077`*^9, 
  3.642480425246573*^9}, {3.642480485785345*^9, 3.642480542364663*^9}, {
  3.642481014571937*^9, 3.642481051963238*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJxN1Hc4l2/UAHAyMzKyvsjKXtkjT0Y2RcYvKzvZK7uElE2RkCiRQrJDWT0h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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-9.670857385043258, Automatic},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->NCache[{{-9.670857385043258, -4.144653172921019}, {
      Rational[-1, 100000000000000000], 
      Rational[
      1, 100000000000000000]}}, {{-9.670857385043258, -4.144653172921019}, \
{-1.*^-17, 1.*^-17}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], Automatic}, {{{-9.210340371976182, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "1.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}, {
        AbsoluteThickness[0.1]}}, {-7.600902459542082, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "5.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}, {
        AbsoluteThickness[0.1]}}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.298317366548036, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3.}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.605170185988091, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3.}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.903487552536127, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.721165995742174, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.567015315914915, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.433483923290392, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.315700887634009, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.517193191416238, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.111728083308073, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.824046010856292, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.418580902748128, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.264430222920869, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.013115794639964, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.214608098422191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.809142990314028, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.521460917862246, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.115995809754082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.961845129926823, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.710530701645918, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.912023005428146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.506557897319982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, Automatic}]]], "Output",
 CellChangeTimes->{3.642481052785087*^9, 3.6426591127863626`*^9, 
  3.642659521297752*^9, 3.642659894662705*^9, 3.642660040218751*^9, 
  3.642660226317286*^9, 3.646939044957251*^9, 3.647002237922641*^9, 
  3.647011193705616*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLinearPlot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"R", "-", 
       FractionBox["R", 
        SuperscriptBox["r", "2"]], "-", 
       SuperscriptBox["R", "3"], "+", 
       FractionBox["Rp", "r"], "+", "Rpp"}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"R", "\[Rule]", 
        RowBox[{"solAllRTemp", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"Rp", "\[Rule]", 
        RowBox[{"solAllRTemp", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"Rpp", "\[Rule]", 
        RowBox[{"solAllRTemp", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "2"}]], ",", "1"}], "}"}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "30"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["10", 
        RowBox[{"-", "19"}]]}], ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "19"}]]}], "}"}]}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "15"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "1000"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.642355178385195*^9, 3.642355179608061*^9}, {
   3.6423552578597107`*^9, 3.642355285561734*^9}, {3.6423553556042843`*^9, 
   3.642355459347769*^9}, {3.642360488977791*^9, 3.642360495359517*^9}, {
   3.64236062207705*^9, 3.64236064287488*^9}, {3.64239268762922*^9, 
   3.6423926879432583`*^9}, {3.6424060844604187`*^9, 3.642406171662943*^9}, {
   3.6424062314059877`*^9, 3.642406354024765*^9}, {3.642479591760803*^9, 
   3.642479628903549*^9}, {3.642479683477985*^9, 3.642479751224161*^9}, {
   3.642479886289171*^9, 3.642480030318273*^9}, {3.642480076665107*^9, 
   3.642480119318646*^9}, {3.6424801611562233`*^9, 3.642480223682888*^9}, {
   3.6424802989825363`*^9, 3.642480334027317*^9}, {3.6424803724797077`*^9, 
   3.642480425246573*^9}, {3.642480485785345*^9, 3.642480542364663*^9}, {
   3.642481014571937*^9, 3.642481095697627*^9}, 3.6426604047755957`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJxN13c4VuH/B3Bk7xkpe2WFKOOkjJSRGVLIyCajFFJWZY+KUEKEjOw98hwj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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-5.065687199055165, Automatic},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->NCache[{{-5.065687199055165, 0.46051701767685316`}, {
      Rational[-1, 10000000000000000000], 
      Rational[1, 10000000000000000000]}}, {{-5.065687199055165, 
    0.46051701767685316`}, {-1.*^-19, 1.*^-19}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], Automatic}, {{{-4.605170185988091, 
       FormBox["0.01`", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.995732273553991, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.05\"", 0.05, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2.}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2.}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.50\"", 0.5, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2.}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.115995809754082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.961845129926823, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.710530701645918, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.912023005428146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.506557897319982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.659260036932778, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, Automatic}]]], "Output",
 CellChangeTimes->{3.642481078862753*^9, 3.64248120416193*^9, 
  3.64265953610156*^9, 3.6426598991947327`*^9, 3.642660043075383*^9, 
  3.642660232784994*^9, 3.642660406311779*^9, 3.646939046112821*^9, 
  3.647002238148807*^9, 3.647011195443387*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLinearPlot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"R", "-", 
       FractionBox["R", 
        SuperscriptBox["r", "2"]], "-", 
       SuperscriptBox["R", "3"], "+", 
       FractionBox["Rp", "r"], "+", "Rpp"}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"R", "\[Rule]", 
        RowBox[{"solAllRTemp", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"Rp", "\[Rule]", 
        RowBox[{"solAllRTemp", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"Rpp", "\[Rule]", 
        RowBox[{"solAllRTemp", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "1", ",", "30"}], "}"}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "35"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["10", 
        RowBox[{"-", "20"}]]}], ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "20"}]]}], "}"}]}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "15"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "1000"}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQ3RLss9dW+bWjTWkxmD7QZH0cRO/6ufEUiPYJK74M
ot8oZD8A0QJe8qEOQFqr8TWYNio/lAqiWf5HZ4DoSUpfeAOAtI7+PzB9YHff
jDAgfcWsdDGIvvX3zSoQ/eCUwy4Q3RDxo6YKxH85pxFEL/fO7wDRITrPJ4Do
Jw4nF4Job/1Tm0F0n8fUnSA60ujVPhB94r/KERBtcevraRD9oSD+Klj8/oGb
IPpIZP89EP32sfpTEN2juPMNiA5affoziPb3vaRXDaRvXKozBtHWZmIWIPrP
CScHEH0oamHnJSDtMVm2F0TzFWnOAtEM6zTngOgWxZ2bQPQs3pwtIDrHaOF+
EF394sdREA0AkG2vsg==
  "]],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJxN1Xc81l/4P3BlC2VlZDbJSHYUslKo+ESKrFIohLIVCpFZiKJEkRARLSQr
W/aMsglFsuX3+z4e3+/79b7/uR/Px3XOda5znXOfW8jK0cB6IwUFhSMVBcX/
fP84KRVUpyyuTPG/H7HKOmnZIi/CY6vZGxS17xLWintqU8j0iPBfa54En98v
CdfXtcv2/fhA+ABFvn94dw3hX9w700fauwnXpJoUsrZNEJa3X6gQbl0m7HCy
oiavhUHl/0yvJqbn0cJDuOODObNpy17Cym5LDnotioSdDLUEtFqOEb5bfsVN
reUsYa7VmymqLXaE/6y/YWWZ8yK8efbS8HjZbcIxP/O2v7l8l/C9umOBf/Sj
CE9so/awzIkmfESToZTydBxh09xXXg8nHxHeGMebF6DxBPvJsEsycH5KeP6L
aGrojhTCvwMODqnWPSM8leOstzk+lbB0XNhf2iMvCHtN1lfxcL8k/GTgXGva
QAbhTTHN/OZhWYQ931yJljTNRn+qru/cGphD+PrkEXahq68Jf/pxWHDcMJew
hOwrHS2xPML8KlmhOexvCEul8U9lT8Ey39/aXinNJ/y2cXBFNr2AsDmff1a0
71vCd4TyrlHYvcN+5jcZi5x4T7hbpOPs6M4PhGPZZF1yGT8SdjOhzmAdhrWu
rf3b974Q49Xv2Jx9UkSYwSlghtu1mPD6KY7IEbNPhENrN+3ZyVtCeEubYHRe
INx2YP3u0WU4sz6Wbe/Fz4TLCxd2sfTA/0VfqWzXKyU89/Dh/Mg7uG016vWa
WBnh6jC1VbN4WIaWtu0xZTnh/p5ohWFXOKG/R9R1AH6oPJnOdLoC9z1wS8Gt
ajh2dUpfQ6aSsFlDtPumF7BC45wEH/sXwgai/Fdlg+FBRxMVsVU4cFD/sf2l
KsJ2uSx38ntgi5yQDdra1YTrYznp3+fCXp32jyR31xBWOupTNBsFH+QwsvtI
U0v4TbXacysPWDlrzPHUEEw3ebpC17iO8NAZ35cR5bB8TiHfa4l6wrWWpdu6
nsJOan7pOkwNhI1v0JeW+8H648fs7kzDnw8mJe0900jY+WexZUsd/PCCzpnz
vF8Jb9vAe+S7EdwZNe+lGwnzf8ha/FYBU0VWf5hdh13WPpeLyTVhvHk5h9Fl
2NZBNHPjc/gQh2NIazf82pbzlQhHM2HL3Gouh+Pww3vGtR23YBdB3bLyIrhN
k5ey4w8pbj4f3Cncgvy7ZY3OWcHuASftaOPg/qivZTLNcKOsuHUQXSvhlfr7
etWH4C9s5l7hbjDvDM2MexbM6s2WOTIKq6+IvFIXaiO8xsK3WGEEn26/FlQb
CStJpZvNV8Jn/Ue9t6zC3L4h37Nk29EvDobQq5fhY8bT3gXPYYeI3jc/++Bt
ZmkyWuwdOJ/u9qUdx2HV6QGaPbfht9n/nckqJo23bpjdvgg/z93VWiTeSdgv
68dyz6VOlXfb2DZcC7ivNKLiaSvwuFOltDsj/+NEjFJgJa+AQUunyluBAKkl
sftKX5Z38NAxdRHzoyppzw2qwSsqJ4cP+8BPs5LfRBTAX3ObajdOwk+srYWX
dnUTXshuq2M3hUOmT7wTiIKLuyXGs2pgL7MJS0uKHvweIhgE4xThYmPa3XNX
4e8czC4qqXCyrwc183d4yv9z/4atvcgn5bDufhJeb995sT8YzmZ9x375Eym+
kk3nuUSa731b49W+b8g/Y/Wl6QKczJ4a4f4Y/t5Q8USjFf4kd+zvfeY+wl33
OqOaj8Degequcj7wpz1sSXxv4bsWn1j2TsGLWl+r3u/pJ5wk9LNSwRJuuj/A
+C0WTslTjqNqgm/mf8x/Qfkd93fTt1Itfnj4bY7zbiVYM8e5kssIvr4+Uqjr
ApdpfzdajIDbvn2JLngJv622vF7wBTbbMLFUNQDvkF4Q+m8NfvexYJKf5wdh
lsgLJmsysNLH8it8BrD/93ShfAc4XN/H0zwYtuOmdNVJhRnE3TiOfYa9HiSe
DumD6Ve1D6mtwKaZA5WMWwfQvzyJP1zS8CUa2zL54/CV/4TlG2zgwwvxeqkB
cM/IEm1UEqwpzmhdVATX26dYW3bD3MvCDFx/YblvFvpbWAcJczIGHdwmDm+V
lapNPAIPv4lYtbwAe/j2NCnchL8ldx3VT4CpWSqtvd/COh7yuwSaYUsFkyDK
X/BBdfuwZfohwqPP9stJ74FzKLz8B9XhQy9ynVPN4IepCdQZXnDh72sHS2Ph
VZnmrfqvYcavP+4LNcDfC/rfUI3Dt+ci3EVohglriVX0V2yH67PHJq4dgneG
FMdZn4VVcvwnbK7DouJLfVn3YJlnc6522fDGS325B2rgJF/PqGOjpPgIFbvD
xhHcV012RXo+uHmlbePIAXh0LcCx7RRcZzR2g8YZbkxv3J8dDsdqP79jlw5L
KIv7X6ocUWm4WVHwrS9CKeRmioDbjxEVWxvtjBKjaCWqj48t/q2MqBTQWM1F
ZsYoHdfT1fjCNapy3OjEhgjT+0qmomO1ydKj+L1ZyM1/Ogn3fXcu/3UZfmIi
I/cgEJYUf3HMNwUOPMZA6V0MZxbzm73vgX+LvTN1WIQXR1TWZdnG8H+z4KGh
Ignbn0oWN9GB92Sc+DBtDecaZ4+X+cMbDNYKMxJhweQ1qbYP8LlJf13XDtjc
f55+7yy835HXTmDzOOEvaZIOe/bCXt3VHGka8Pp5DgsbS1j7wInjB71hS2ul
fv14WPkbB7vnG/jAieuT3I0wFVfQpZWfcLRYUOAvmgnCcw8OaO/aCTuvXc1q
VoXfvIotuGcCVxY4WEW7w4kMsrkv7sP3jH2fy7yCT6/5KG2shb9P2V4fGIYV
ZekMqCh/En7tKtqcKABPUR6aP6oIL41SFMmfhms48/YoOMOXH3PKekbAIgIb
RqQz4cyfnYoUX+B15vNSzEMw542eeol1WHe0k/EL9yRhg7Q700lyMG/e7mth
+nABh1vCRwfYwVnXxvIuPMGzpZM7FZbnCZxgK4O1rSeSBPtgt5cty88WYVct
xwU7jin0T2Lpgbok3HBFtuecHrx7wbw0xAZO8Nqst+8WPGDk5MmRBE/5fNZh
/ghXrZR90u6EP7vodCzPwTfkP9/7tHma8CaD8d8VYvC5d+uzfUfgeq5HcY5W
MNPXse+Hb8IsLTvrdz+Eh8XYTPXewh2+geE/W+BwwbELCdMwB+fqt/BNvwhb
nPm3fH837D2b+6FbHc4PmOSLt4DzLrDvsvOC/R5ON3jHwey8b3mT8+DyB1TM
Kg2whh1VMt9PkjWWrtBS/sb7e+NodxILbCNnyj0vAA+xXXx5Shyu4q1mbFWC
w3V2fDY9Cp9fUDny1AhOash/TGMNf6rdrn3dGdaaGyul8oN74502n4yAT1nP
ZD1LgGVNa/h4MuBF94f9ce/gHZ/LnBW+wOcCszvut8EeTvfCFwfgtaCGrTdm
SPWXb5hhXIc7fRYSTjPO4HystHjKeODr9qHj8sJwYopoSL0c3GoUtsqvCU/t
GynxMIAdZOKM/lrATWaHlT0dYHWarIUPXjBfl5M/bwjc1SRuHvQAXvurxsSW
ClOpnmB6kQfz0PL3L5bAcUua/naN8CKLtdtwL1xi+O2Q30/4wVau9s4l+OTa
0ZIDtLOEnTa3eX3kgK8fOR2stQMOWn1kEyYJb/h2gPuvMmw22LDtoi68g6Po
18JZeKHMPkbTFs6K4whLcIVr47YasQeQXMzsFHMPlt5icU7+Kfyyz2VbTDZM
2XJDdLUQrpgdYLxdC9sqKKtydMG8KyaaViOw/Hjztq9zsMyaqsaRjX8Ixx+k
U+7fAjMtRdFLC8Dne1j3RIrBQuOTHMxKcClvsVGMNuxUr2/baQgHpyvrHbwA
38rYfivdCR7uNA+R94VFxKIHG8Jg79UQ5u2PYPnFbobYdLiVe/sZtrdw18VS
99cV8JTkLrtNrfCQ4M0shx+w+kGp0tlf8G2fXmHfNVJ+paOW1QxzhEN3bb4s
zQ3vlq2rTN0NC18d+KMoCx8Q/jgbog6L0dxVHzoJB21+Y21mDlcot3b9uAJf
jtcTCPSCBZ2C5UaC4bcOhU9OPIALHmh3dz2HH4zUXrTPI62Xy1JRWAL3p+fM
iTXCPF+0XFN74aLNctWqP2GHttGp2CV44+fIC/M0fwn/67iX6coB97KHalHs
gKsbjuRqSsL8b0x/ZSjDhp9sbmzThef+1vdlnIWT0/9uWbSBpW+xx+i5wmJ3
QifKbsO0eStR6vfgY/TlDENJcELvcUPVbPhr29eZ54XwleUMc7FaeELjhkBh
J+zGyPaadoQ0fp2C/docrME1UjW+YR73y3TnCd8tcAvfrrRmfpiKmk9fQgxO
5HSoe6kIc50siJfUhpOpPys4G8LRIzvTW8/DNlM3L6s6wc8EZNbrbsJlbv1D
VmHwjK5ewpuHcJAe+6496fC6S/N6cgHcXzGeoVIBN0SXicS1wE+Co5eWvsOd
6cUPvX/Bc7/6w+jWYP68MoOTDAuEc55SjL/jgncVyDTt3Q1vnP8cUiQDT+ey
bGVUhwtjjP+cPwnPpiw+7TWDGTojks2uwP//Mbq2wQvmZpfmsgiG7279xlQV
C1trfG89+RwWiuueGsiFJ20edEqWwALWWdFPGmCZoA/JnL3w61ZB/5wJ+NCT
o9LUS3BGhK3ceZpFwn4ZAwwD7LDilMF+u+3wxswAkVf7YKlYlj+syrBGajSz
nw5c/OPqyuazMI+6huKLS3CAUPex1WuwsWi1mNMtmMkk2+JXJLy3YNo6/Als
FP774HgWbB06bq33Ee7NV7JoroZlqQMyLTrgxKbImpdDsH313/ccf2CBUf2V
YIolvL+StMwCm2Gr+Ruzjnyw/cCUcM1e+PtSvqTmAVhO/npItRb8aGY+n/4U
bNPRlGtnBXMOpmxoc4QleBqFLG7Ae9xm7s/dhffpt3doxMNPjNin8tPgWb+j
pyTz4azOjtDaMtg1U/jB9mZ4e+rVP/79pPprWYSopmGxrS+Twlfg/X1Us610
y4QfN71jP8gJT02cD87cCT/bZ9N4SBq2m5EYDTkMs3VNnvxxHN45SRlqfA7m
3MXK3WUHOwd7uHl6wL12KWkdQbCwc7mIcgwp/kzZpyKFNH8te7vRa1L+lsH4
5GLS+q1XBzbXw+wrc96B3fAVveYxvnG4hdd5t9MCzMtKX1BPtUK4Xmppqw4b
bOHxvbpJEN54KOQ4uwTMKBb2zO0gvKgapDt0FNbz665wMoZvj+6MorsI19Ts
lzBxgd27HiQ0+MF0zH9NdSJgCoeM6bFEmFZnp4FaJvxbL5r2+Xv4sPe5cOEq
+PpXvkv5bfDbp0ks/wZgy8feYZdm4OmSEybd/+BBZu9le6ZVwqNddpeLtsH1
NScltorA20YjSiPkYR2RyhesmvBgrKFFwX9wiF/aOIcVzH7vd/kNR5im4Z4T
3Q24e5/Y1Ud34SLmO6oTcTAd96GBM2mw7NHxtuY3cM2z6YdXymAHn4L9pU3w
nNd1HqF+eOB5WGvSFJz3N+G7yAp8v9Sh2IFujXDPh3j71q0wdddHB/Wd8IPt
8odbpGCF8WvD/Ifhj23pPS7H4dQp+ZRxU9hFtKjQxg5Oj36URucBT3kevHAh
CGYPanWujoZTiisMTqSQ4ryvbvflwNHzxndEimHvVdNzMXWwlrDxbYZu2P1m
pnfSGPz+vzKt2Xm4V6/JSo/qH95XF4WT1axwe3FsxHFB+L+gt0kR4rCC1/5b
M0rwenTyW9OjsET3laKx07CKpgTHDWvYXDxXudEZHlWNOHDYDzbwPB9YGA7v
6o98ZpwI0372jc7JgGurLrWzvIcXVtLG73+BqQ37jwu0wdtFuwIuDsBpYmLh
Db9h5lOuYyr/4G+p3OzNjOu4D643WQS3wd5Xei3chOHnYff8fsnBOa0qc1c1
4B1HtBTY/iONl9t83MkSptdtzO90gNtCx6YtfOBbfxY9ZkNg1Y7adpU42Hpk
gepVKmy/bVvArjfwN68H7UWlsOmZ9iWWJrjIlNHRsQ8OvPsof2oS3v9d6Pj1
ZXjeWNa0l5JC9f8cdJrGk3kTTD/erFrBAqts0b3KyA1frCnR7hSAOcq2Mvjv
ht31uWUKxeE6Z05aLxm4VaRUrUYJPi9w/NKCGjyU1iaTfhTmrqS//PMkqR63
A8dyT8OTF4+xnjaD9SZp1UOt4SdUn3m1rsDPc3ebR7rA0k/sQ955wrn8OWbW
fvCw9JNHyXdI/ekN9rsQAeeXGp6kiiX1Q6UhSCaR1K/jajbjKfDlP1avJTJg
S9GbKYuv4b6n3jeS3sGbX+0u7fwES+nVvYqpJNXjz081WA9f+quvxtwGF6z4
ihT3wO8fmHr8G4CzKqWdy8ZhEZnJ/y7+hs/I6z+OX4A9619H6f+DTywVT8VT
byCccT5LqoQRXrJ4IHiZDV75I+6WygNPc5e4XhSCY9r+9RUIw2WN/JLD++AB
U8W9cXJw/s2NYT2HYE/ZyrgUDbhS5HLYUR2S8wonbhrAb7/SzyiegU1vUVoE
WsDB1/reZl+C0xbfvDvnAHuwKmxPuA4f/FQgY+4NB77cKklxC74tuiN6fwh8
TUX06WgkzDXev1UiDs7aFSm79BiuThI6lPwcjn9tntWTCZ81jK+Mz4Mbw29q
j32A62iO5LGXwh9YGL5UVJH2n+uhTvsV/jU8ZFPfDjMY73dz+gZ3me+dfj5E
qmeZn9n8J8wkWhL7Yhame6hG93UJnntUst2bYiPhaOmfz9/RwrvMWJo9mGE7
/qGLtRywPF/c0DIv/PfVkU3ZO+BL7SkP/+yFayJXmgv3w/nBMnPnFeBTXDw3
HqnAQwdWck5rwcIzd3Sf6cF/Rha+NpyCsx2t/vmYwALhHtFFVrCfSmiLny1p
P/t8V3ZchWnzBUON3OCY+sIKphtwhxe1jWEAzFB0NE8oFK446Dhaew+WMTh8
m+YhHL3MXFORBL9QCHbneAGr5w9tVs+Gv5YrnfybD7PYqSzJF5HGJyvrrJfB
q1wCgc9qYNtdmSLdTfCXchnX6E64a8lWtL8fdrH3raYdhf+53NuSPwUf2qJf
MjsH26ts4s5fgXdlpZ413EhJOCpnmiqQHp7WkjJW2gKvO29n9+OEN0gxe+jw
wyH7eir/7IS/lJ7yEROD58eqe8el4K5nP5/JK8LqT6YNzx+GH4tNZbNpw1kn
4pxPnSCZWqWP2wiWXa6UKjKFnW6v/Pp9npTvqahRuh188xTdrlkneFSzspfL
Az5cc/NQ+U34xNAwDUUQfDzqiEdJGKkfrYanWGJgJUNNLtUE+KKtZMCfZFiT
reqs/Et460mTrvUc2KG2UTX1LezZ+3vLt2LYzZcpJK4CFv7QfnmoDraU8pNj
boXvHtrzsrAbtu3zCFz5ASuwVm36NAaH317wsPgFx4W2nLw3D0fvyfiqvQZr
GO97H0FFRXh4W/Yxk00wE/+WCipWeDyf74UyN1zwfbfMmgAs/7RXWHcPrJrk
QuMhAStK0YTtlYXHzmh6XzkIB7H7skurw6+YEmI6jsLBCRduMurDhsXCrJWn
4bbr8UxbzOHeyz9n5C/CrXMKN4euwL5s0teFrsF8FcLsg56wI2PtNll/WPve
cUbrYJg1o/45dyQceWYpzewBvP5Q8D/hx/A8j8ho4zP4qWTfIG0mfKgrPLg8
Fw7jnHzA8gG+EL034uBnWOzZhX2TX+D0ozoKYo0wp7/4xO82mHHp9+37vXA+
teWdykH4xPM6mRsTcGL30NHKGdjleN+RyUXSeRq2TMeuk/LNXPvXRENNWEiI
9W0UE3x4xKTzBzs8Ph44sJkX9vfNiindDjdm+r6m3gszXTnhWi8JN9uu73CR
h3XWTBTTleH8HW+WzmvCLf3vhLJ1YY/ux1Kd/8FbbHwnA87CJneZN5dbwg8O
x3UH2pDicpQRexxJ+Ut4Mo1d4YN94s7MPvCZqKmkU7fhSx0v3AXuwqsmmgeq
omBN13CrDfGw744WmU9PYMeL5Y5MafDwaOz9A69g3dULFhNvSOul9seIFsIu
g4bXZkphWvMspZhq+MTV15erv8J32F9r+HfA14+fC6ztI51n5UTO7DBpfrPL
7ceTsK1Lekn3H/haWvfzR8uwtNO7P5MbaAh7eLjt5aWHc9ilGL5uhh9pxhuw
c8Lu9Kvq3/jg3k2q/Ld3wnMpkpYfReG1Bl49Nyn4Q0T+07ID8Hr4vv4pVVhW
6HlFwhFY4OgX9t7j8DLlMGOSIWy6Njh12BR2Do2Qv3Ye9nwlt1fUDpa7GBLg
7AQP5nQFK7vDnIoMbmM3SPUZj9ZtD4Q7GUpqf4TC1gaa0vujSet1ZtwyewT7
zjD5bEmGFZN4+w3S4eEfuye4c2AuK9a+4gLS+m4vFeeK4A5BZdVX5fB58xuv
Fmth194n1EItpHomC6kbumCpe4EOm37APTU6vvWjMKParKf9NDxzXLMv8S/8
Zfr+hMEqrL8zwjyOkpZw3WSAjxUD3Pjn3G0GFjgwcuCPGhcsUWLFSCEAhwRE
hOnthu2DExfcxeHDgmkMIjJwje65QFslWINxc4aEGqzJkPyuSRteTvwhQX0S
TirnPV5kRIr7UrVTm8G9XvVaYtZwNv09i47LsJw45SCrC/xq0JG5xQPu3hec
vMMPDv9wS8DgDizd6aFJHQGH3uVt1Y6F25s+bGJJhNOMFMXepsBiThfzp17C
yfzhoy9ek87D0sp/7h18Y5CThr8EFlqskqqrhN2Td1cxNMAl/TdpGlrhSJMP
4o49MLv906KkATiY5fa80Ticq8MWl/ibVA/X4wGbBdL57mTYyvoPLq3YnqtD
TUeYfllugZ4RpipfeGbMBgfWxSsF8MBLl+S95IRgwXi/He7CsMK5L9eU98Gd
5tOvBmRhscXP+pyHYKcdUYlf1WG7IUYDHh14YtD212ED2NS1VHbaGPZ//GVo
rwUcf6bq4ORF+MLL62uHHOCCA1Rp9tdJ+zEJXxLyhn+zVby5eAvuMlvgkgyB
j44xXOyIhO1pa7dtjiPV8z7Qs/YxrLPh12GuVDghSGFWLQvuS/LRmc2DW084
Mkl9hD9GmbrPf4ZFWEXr4qpI+YVT79Q2wuZNvNP+7fCeLaqFNd9g1zANl99D
pH4karQ8/Am/VJ951DYLR3jHM8UswcI606NDFPToh/HODFY62GTRkLOCGRaS
kJmk3Qp3zjPZNfLCnP+qvl7bATM8kkx6uReerrnPZb0fDoxMWcpWgJ9HR5d1
qsD5on5ygVqwhzEPa7keLMGVHRt4Cr68dRfVHhPY9OWR7tNWsHKT9RkmW7g1
TPLwf1dJ+/0238TnBttdfqxT6QOLR8yKr9+Gf2iqvS+8S+rfPeUshvuwAh9v
iNxDmEvp7+bRJDhr2vPfnhewtOxqzNQrWPWD2daofHhDm/16eSGc5+8e5VMG
c1fuC62sgWm1qxynmuARU9PVuE5SP2kTZ1r74TWNroiYEViWqzR2ZAr+KxIa
yPEXTm3QF6hegTfRlwsyUTIQtmzfX9tGDysP+Jp5b4Ebb3mfzeOE9d+5rDvw
w0H+nEwfd8GadxMoh8Xgud18Kfel4dPGxzKaFeEMXhfT2MOkfAI+8/LaMOc7
6SXbE3Dc4PAzQSO4/pnG+0vn4D+Lj12lL8BJd7t5v9nBG96UinI6w6ccUwfb
3GGTEjmqXb7w+IkXTAZBsI0zRwllOPxo774ezRj403WNJ4wJ8OV1Rd3XyXAt
f5/lSDrM2+QtmJQDC3FXHZl4C2c9mTvN+gkWfc/L8qkCPmczI7VaB/u+/LxW
1ELqt7/y/i09cH5cgp7qAEylNs/6dwym9VtVVfwNrxr846RagN3P/+jIWINf
0DtRDFFtIlytttqUtAl+zCLDOM0Kr/Dr7ePmgY9+slypEoR1/m6XpBeGlYv7
mRok4Mz7UdvI5rFVFyF7gS1Ng+wcWwcvsrdzrI2RTX2Fp7yR5DpuQ88mkk2u
14y0kuwulv+ph+S8hyFO4yQLu8m2Ue2DWSTvJiiRPPRUTjSd5OCAMO3bknCr
rtItRSlYbftUJNk5C48fkx2WvPED2VqL1b/JfpdibKZE8qPl6wcOkmz1IufX
IZJnKHebHiaZ+eMWWW2StUVGRgxJLqKOOuZEcmrxCMsLkj0k7yVxSMP87ONF
v0kOHX9YS/ZysW4X2R22OXNkR35yE50heeNlmniyhz/vuDZLcqaj2d45kpVq
W2IXSDb2L3b8R/L93/eFGGVgunrlgD0kzwRE65qRXL6g0lNLslT9zBjZSckp
82T76NGy1pEsl9KgTfaL4+cKyL773DOqnmSD//KPNJL849XeN80k/7PmCOsi
WaF1QnmU5KycmOSNsnCs7U/bAyRTqSS6ke3MfiKA7BOfcpPIpuPw7CDbs4RO
U5Hkc5y7BZVI3llh0X6Q5DzBdjVVkr92lGw7QvImrdj6UyT7bj+8/yrJ0wuz
ymSb1j/TJfuAO50N2bP1jY/JvuBhxuhE8pGvXqNkM98oSHQhObFLlMGN5A+R
Wwd9SJ779zP6LslWrYnJZH9NP5FDdtapvFqyL7703BhKcqch/VWyP2bu1gkj
2f+s5YYIklkK2u3vkSxh/1krnuQENZdTZDNw7bIie7T0jg/ZSVwn35DNWt4n
9JDkeZ7VVbKLquTyEkjW3ZkpkETu19I5cbKFGzcrkU3t6WJEdnGjYhjZkl7V
y2SzNY+0PSW5+6ZQaArJ2oYt8WQX7A1II/t+21gp2bqiOUtkF7crX3pGcrK4
qdpzkrdQMp8k+0bnp3Nkm9za4UE2e9dENtmBtz34Usn354yoKNlW+74pkK3S
rXqK7MV9dHfJvkj9IY7s1u7LqWTnBDR+JpvfxK+R7FBJ6W9kL1MPT5Bt2xO7
SPb/AzeWjuM=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-0.34011973748529517`, Automatic},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->NCache[{{-0.34011973748529517`, 3.7413171157428486`}, {
      Rational[-1, 100000000000000000000], 
      Rational[1, 100000000000000000000]}}, {{-0.34011973748529517`, 
    3.7413171157428486`}, {-1.*^-20, 1.*^-20}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], Automatic}, {{{0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, Automatic}]]], "Output",
 CellChangeTimes->{{3.642481103979023*^9, 3.642481154613928*^9}, {
   3.642659910314625*^9, 3.6426599457892847`*^9}, {3.64266004642028*^9, 
   3.642660065732485*^9}, {3.6426602410161333`*^9, 3.6426602598020906`*^9}, {
   3.642660350574686*^9, 3.642660407335833*^9}, 3.646939047303445*^9, 
   3.64700223853927*^9, 3.647011197210375*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Defining piecewise function", "Section",
 CellChangeTimes->{{3.642493481013051*^9, 3.642493489307267*^9}, {
  3.6426958135121117`*^9, 3.642695814401112*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"functionR", "[", "r1_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"solAllRTemp", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/.", 
         RowBox[{"r", "\[Rule]", "r1"}]}], ")"}], ",", 
       RowBox[{"rTrans", ">", "r1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"RAsymNew", "[", "orderAsym", "]"}], "[", "r1", "]"}], ",", 
       RowBox[{"r1", "\[GreaterEqual]", "rTrans"}]}], "}"}]}], "}"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.642326542808929*^9, 3.642326598992481*^9}, {
   3.6423276194761*^9, 3.642327622531581*^9}, 3.642327654126298*^9, {
   3.6423516161856737`*^9, 3.6423516301448097`*^9}, {3.642355012831503*^9, 
   3.6423550380939407`*^9}, {3.642355605193334*^9, 3.642355637826214*^9}, {
   3.6423564617678347`*^9, 3.642356464026451*^9}, {3.642357980174323*^9, 
   3.642358056614132*^9}, {3.6423619723151217`*^9, 3.6423619850083513`*^9}, 
   3.642662128147772*^9, 3.646938900742963*^9, 3.6469390727114162`*^9, 
   3.646939114908223*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"functiondRdt", "[", "r1_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"solAllRTemp", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "/.", 
         RowBox[{"r", "\[Rule]", "r1"}]}], ")"}], ",", 
       RowBox[{"rTrans", ">", "r1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"RAsymNew", "[", "orderAsym", "]"}], "'"}], "[", "r1", "]"}],
        ",", 
       RowBox[{"r1", "\[GreaterEqual]", "rTrans"}]}], "}"}]}], "}"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.642358077993535*^9, 3.642358086619721*^9}, {
   3.64236197752579*^9, 3.64236198878829*^9}, 3.6426621296441507`*^9, 
   3.64693890075555*^9, 3.646939100802537*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"solAllRTemp", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ")"}], "-", 
    RowBox[{
     RowBox[{"RAsymNew", "[", "orderAsym", "]"}], "[", "r", "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"r", "\[Rule]", "rTrans"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.642354994346179*^9, 3.642355003824644*^9}, 
   3.642356446898438*^9, {3.642361950157282*^9, 3.642361957926626*^9}, 
   3.642662099288289*^9, 3.646938900724209*^9}],

Cell[BoxData["0``21.99302408347881"], "Output",
 CellChangeTimes->{3.642494916079748*^9, 3.64266210033018*^9, 
  3.6426627217195683`*^9, 3.642695819327434*^9, 3.642917543995202*^9, 
  3.644229291288631*^9, 3.646939056816614*^9, 3.647002238634963*^9, 
  3.647011243936151*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"solAllRTemp", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ")"}], "-", 
      RowBox[{
       RowBox[{"RAsymNew", "[", "orderAsym", "]"}], "[", "r", "]"}]}], "}"}], 
    "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", 
     RowBox[{"0.9", "rTrans"}], ",", 
     RowBox[{"1.1", "rTrans"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "30"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.642326195144739*^9, 3.642326195309629*^9}, {
   3.642326227657671*^9, 3.642326236649037*^9}, {3.6423263735444736`*^9, 
   3.642326387070116*^9}, {3.642351471379822*^9, 3.6423514746368093`*^9}, {
   3.6423549381556673`*^9, 3.6423549714839087`*^9}, {3.642356430870335*^9, 
   3.6423564312477922`*^9}, {3.642360308481101*^9, 3.6423603283388033`*^9}, {
   3.6423605204186068`*^9, 3.6423605822033*^9}, {3.6423606706512403`*^9, 
   3.642360671754251*^9}, {3.642361530025079*^9, 3.642361536607409*^9}, {
   3.642361642881998*^9, 3.6423616519318123`*^9}, {3.6423617217288857`*^9, 
   3.642361734537314*^9}, {3.642361797494378*^9, 3.642361797548109*^9}, {
   3.642361855918133*^9, 3.642361856228907*^9}, 3.6426620848631697`*^9, {
   3.642662711337845*^9, 3.6426627180447273`*^9}, 3.646938900712123*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwV13k0Vd8XAHBUZMhMNJhL8d69yNzbz4mXIWNRoahEmWdKpAxFplKmkCJz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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{14., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.642360531610808*^9, 3.642360582800495*^9}, 
   3.642360672081442*^9, {3.6423615257033033`*^9, 3.642361536976304*^9}, {
   3.6423616447010736`*^9, 3.642361652588614*^9}, {3.642361722606588*^9, 
   3.642361735120549*^9}, {3.64236178336595*^9, 3.642361798160946*^9}, 
   3.642361856789716*^9, 3.642361896969861*^9, 3.642492883478772*^9, 
   3.642662091746985*^9, 3.642662718593051*^9, 3.642695817664283*^9, 
   3.644229289626051*^9, 3.646939054896763*^9, 3.647001532361899*^9, 
   3.647002238709231*^9, 3.647011246813081*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"functionR", "[", "r", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.642326602232359*^9, 3.642326613630828*^9}, {
   3.642326643708414*^9, 3.642326738514186*^9}, {3.642327276972579*^9, 
   3.642327277032775*^9}, {3.642351667704215*^9, 3.642351670750852*^9}, 
   3.646939114917366*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwV1Hk4Vd/3B3CSIZHpGpKxJCHhpoSslalIQkqGjJkyayAKlQwhFVKEBonq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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{417.94140625, Automatic},
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6423266156310387`*^9, 3.642326739079348*^9}, 
   3.6423272774827623`*^9, 3.642327626310214*^9, 3.642327656336689*^9, {
   3.642351664401436*^9, 3.6423516713064413`*^9}, 3.642355070001685*^9, 
   3.6423556571476107`*^9, 3.642356471758176*^9, 3.6423580906900597`*^9, 
   3.64236199748285*^9, 3.642406402796987*^9, 3.642493106099592*^9, 
   3.642494923358778*^9, 3.642662726675767*^9, 3.642695822438602*^9, 
   3.6442292944344387`*^9, 3.646939125197022*^9, 3.647002238907516*^9, 
   3.6470112590485497`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"functiondRdt", "[", "r", "]"}], "-", 
      RowBox[{
       RowBox[{"functionR", "'"}], "[", "r", "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0.001", ",", "1"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["10", 
        RowBox[{"-", "10"}]]}], ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "10"}]]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6423272138140697`*^9, 3.642327280439125*^9}, {
  3.642341645613563*^9, 3.642341656477335*^9}, {3.6423516811467943`*^9, 
  3.642351684858328*^9}, {3.642355088829117*^9, 3.642355113083836*^9}, {
  3.642362004902383*^9, 3.642362014665626*^9}, {3.646939100811987*^9, 
  3.646939114928657*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJxN0n8sFHAUAPCbbCw/F+JKdvlVOz+OadG5kepUk3C6FIe7M66145apESu5
i/Ojufk5UTI/IsNsTpsR7tiZTgkXOV3Jz8M52tGQu2pr7+ttb2+fP97ee9s7
yeRQ4vUwGEzw3/xXj8cdfRvHDPXH/I8LN55RM1hU8B2yvqaEHQmWW6TZxPky
wae3E6glZDaYEV3D2nNNBWsF7zZacdlgKT5YyD9WCuaeG2I1cOrBbYkDEcyK
NvDKe8+iw0Md4PmASnoGoQu8qLuHqyT2on1DPB2Vt0TgKBqFIzIYBFNM8F7J
fAm4p9XUxd1/GOyqaarsk0jB2F+JYsHFj2C/+9WFnbuj4I3zczuFpDHwDM/t
EadiHMw/ZaxQqSfAZ20DH0YQPoPtcrM9JLmTYIMr9g72I1Ng/OMBAtdlGmxi
tWfN5crBP38XkJIGZsDm0U7psTgF2MMMu+0b/w1sKAhtkId9B5dOlMdUaZEd
RMbCsepZ8IdVnk3B9R/gL5ckSstd5IVA79sWz+fApk/fyEouz4N92EEb+Urk
/qzOVAp/AcySOZpWnVlE/Z/6AqJkyGOG9KwX3CVwudKVQXVeBnfviFtmBpG1
5BiDpWQlOMDXWZdguQKuYW8euitGpo9kPyBxVsG4yas5PLM18L6teX1ID7Lc
SJ8hiFWh/8CL8l5pkVN43H6v5nXwaE5yGemaGt27tVZrFIKsZbLap8OQ3fxo
0tQI5DwNWU/IRCYzsEluachdxD6yXQNyWCMxXNWIvGwlpHc3I1tvNqVHtiOn
vC5uL+tGdrdknTAbRx58MotXyJBp6iiflink/OHQ8CDFgXmZxNwcJXLmekfZ
zbUD82mEOic1cqC3Y69Yg/y17qW06NeB/Y5gpxm7yMaZxUse+8i1KpMtnQ75
DxTzN0Q=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->NCache[{{0., 0.9999999796122448}, {
      Rational[-1, 10000000000], 
      Rational[1, 10000000000]}}, {{0., 0.9999999796122448}, {-1.*^-10, 
    1.*^-10}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.642327219261156*^9, 3.642327280785862*^9}, 
   3.642327659939801*^9, {3.642341650861068*^9, 3.642341656863144*^9}, 
   3.6423516862911654`*^9, {3.64235507327773*^9, 3.642355113364449*^9}, 
   3.642355493060089*^9, 3.642355659585226*^9, 3.642356474591145*^9, 
   3.642358092153167*^9, {3.642362000154613*^9, 3.6423620156660233`*^9}, 
   3.642406407002368*^9, 3.642493108544148*^9, 3.6424931422196712`*^9, 
   3.642494926901717*^9, 3.642662137865141*^9, 3.642662731411284*^9, 
   3.642695824795096*^9, 3.6442292975174513`*^9, 3.646939127219203*^9, 
   3.647002238977659*^9, 3.647011262010255*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plots of accurate solution versus Pade:", "Subsubsection",
 CellChangeTimes->{{3.647001859503014*^9, 3.647001870170906*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"functiondRdt", "[", "r", "]"}], ",", 
      RowBox[{
       RowBox[{"RPade", "'"}], "[", "r", "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.64232767117548*^9, 3.642327674724052*^9}, {
   3.642351749124259*^9, 3.642351752538581*^9}, {3.6424949750749187`*^9, 
   3.642495007198903*^9}, {3.642496178938047*^9, 3.642496197504825*^9}, {
   3.642496255299358*^9, 3.6424962804437447`*^9}, 3.646938700126103*^9, 
   3.646939100906253*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwVzWs0lAkYwPF3xjAXY96EJlsOWjTaPVKhRD0PqUWxJWLlEImok9RER5uV
UKmJnEivXEbMkOOWxIpyySzpNksZ1WJTYwxtViUhtv3wP7+Pf9OQKK99dIIg
PL71vzaH4zS/gRe3tl8wKJdBpPlkrhONwAVjUTulpTIQv4i2O00nULF42Xl7
iQx4myPCtTQJVEac8wjKl4HK0K+TyyHQfWefUdUlGeS02YoM9Ql8rF6qCouR
AZ3/r/4aAYEtx/fMC1AG8qZws7DtBFrFc3lzPe2Qv42TnCYlsCyYFZMzcR+S
suzXT0wRaCydi022uA82HeUbGl1p2GMX3bdiXxsYOPQmuuXTcMYgfVZOtYJO
hGjpgnEaRsI9xR9vWmCtYurz1Z/oWNz4MqXZogV+WFlqej6XjoU1t9b6H20G
Oydlfu07Oq5et9c9vugeHLmsCLruooFMQjfWz/sutBf6Ch9kamC21vJxsUUT
vM5e0uv3VgM79ZyUA+xGWPX08okbDgzcuL+sbmiwAa60UkLbCwxUbWgNqHj+
O1hN+lSeHmIgkWNRV9BSD+m6u9bZ22tiS8OiYmVjHbBVrw0E5zSxzbI981j3
baiZN7N9MaCJtABPp4TBWhD++aGk3VoLP9RbnaQxayFcGRsoPKuF/Zv66/XM
b4HZawxJ7dfC8WG72pbtNTCVndXQZ8XExqG0UkXGTfiaLvYeS2aiq9HAlcRH
1WDoYr9pXS8Tm/S0A2lG1TDfb5AwasHCGc9g64mYKuDfkc4Fn2Rh0Y6CX/Mu
V8IWL5lc9zELy+dFnKmgCpCsoJRJ5myMS/n5lNi4HOTqm25BJ9iYnBnUOzxR
BnphfrSjXWz0fytatUZ5A1KW1Uy7LeNgpc/H9yZPSmEBRbn6H+VgRlD03fpn
JRD6RfZG3srBsM4noTajUlBfLWnlGmqjlThgKvqzBM58WvQpIUIbFw8rL0mN
JOCTsT6ivlkbi+X0M3kOxbBerV5luZCLKhN2JxVdBGrLQVdaCBfrRN7s8prr
0HUjVXytnovt7tHPA/8phDZli2c0WwdLFFsLdDYWwru9FRvYwTroHRopNTsj
hr87BuJYdTo4GuX227GXBTCmyuU6MXnIX554QNu5AATuuoOOgTyMKYlxPLI5
H06E6bKOVPJwZf4rjSxBHmRH7ornzfMwNYi7sXhpLgxXbrc75EOi6bj1koVa
18CjqteZKSExsGtarqGTAw/Cb5tHSUn86+4VZSsrB1yNM1m9JSQGbEtsS2Tk
gMtFr8eSMhKJiqJnjFkKHA8++mVLNYlWwoFdC0cp+FHQdji5kcTk0G1lXp0U
cAsq8jS6STweE38xPIWCVF/RqQM9JNrEaYRAIgUs8mBo9zMSix4xv/DjKWDE
W664riBxMmHycNcxCmZ3F9U695OYELclyWEfBWN86uGpERJhdw4fXSiIfHK8
ckRNYlaVr64ZUqBK8c3YMUYiQ2ftQ5YjBW8+6fuZvifxTltHUs8aCl51pw01
fyQxRN/4q/B7CvzPH5IJJkk0CXgxE2hMgcLZozT987efrajBbQkFPdWcqD3T
JBZHuMSa6lHgFTGyo2OGxFDHOSGPpOCpSYeN9VcSm9K/Wz3LocBTIeFnz5G4
30ZYodai4GFa8vT8PImrZ9+O9NEp+A+fRyjN
     "]]}, 
   {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwVzWs0lAkYwPF3xmWuvGnJyp5ThEPakRNKss9DKpcIKXRRqXWLdNG2JXRD
ZW2ytHrfYpgaop1xSaxLNNYwiojWUKlVTYhDidDGth/+5/fxbxQc7fsjkyAI
z6/9r83BExpfweSbO7szWU0QYTp53YlB4LGFxU4W6k2Q23vI7iyTQKL+s2Et
0QTa68JDNTUIjI4PX6yalsOAQYCCzyVw0pgb5jgsB7rBNtVAl8DEe5IRokMO
TP33uivMCfQTONx+SsmhozbUJMSbwC/8oMo+KznkbOQmXsr/+hdun37k2Qjn
rtiv/jBFYNIdh4zx03+BTfMfjjWuDEz99slkTX0D6Dl0n3HLYeCSvZF4ZFIG
WuGp380bY2BlQwNvN8pgpXLq09UNTIxii8dsztwHS6tbRinXmTjf07Aura0e
7JxUOeUjTEwIL1cs+b4eDmcod4lc1DBRP97GgVMHjXn+MS2ZasgSTDfF9tZC
f5Zhd8AbNVyQfLw1uaYGrNszYgsd1LHHuO44P70afpdRMba/qKNhyjp/56Qq
EExukZ59pY6qN5YJHtF/QprO1lX29hqoyZTGJoRVAmegX8/8gga6SbKXT5ys
gLI5E9veFxr4uuTq25TkuxDzeLygcbkmViSYWFJF5RCqOhYUc14TdT0Ucb3y
O2DSj8EX+zRxjVm/nBotg6msK1U9Ahbe49RVdQrK4Etart9wIgsFhiPeP4SU
goGL/dpV3Sy04h6iMktLYK5P79Q7MzZKglMObuaUgH51/uyeODa2nINsw8Bi
WO8r79BpY2Nkucv+4p+kIF5Kqc6ZcjCUZ7S4XCCBjqFSt12xHDTN86n2nLkN
34QEMI484GDCEt4zD1URJBmXzbgZc7G2wnHWsqkQ5lGU67YjXGz8eHbMWH4L
9k3LX3fIuCjt7HLX6iqAoasFMr4BD5lrvfXnuvMheWLBxKlwHhr7lKaGTIph
S/rq8Mp6HvpWsdx7eGJYPTRkbTGfj9EfrAml/U0Ysnjpygjmo5OwWKUdcwMe
FF7MvVbJx4hcv46VYhE0qO57HeJo4Skb+sLoSB6M7JU4cvZo4Qev9E1hgjz4
p/nFCXaFFur4Wde4nciF4YHrfCeWNp4Mc3rJ6RGCubvOyzVB2shI8PrbxVoI
sSE67MNSbax48VTBtMuBrIit8dpz2nhPZebStTAb3kq97Q5sIbE6w0yzb/wa
eBZ3O7PEJAbmtTXffkdDS+hd0+h8Eis3eInM39LguiiT3V1A4nvbnW43+2lw
+dW3TVxEYtTE5U/CHhrWRLYGri8h0aFupTK3iYZl5g0HE2tILA28fEEhooEv
lGSrdZKoy24XS3fQcNE/9fT+LhLVDK4VugTQwCYj93U+IdF0bOPR3s00qMdb
LBUpScyPUgSxPWj4d/uNcuc+Eht/M4uPsqdhWJ96eHqQxJGwTW07FtAQ8ehn
6eAQifPLl1nN6tAwkOSf7jNM4lSXyE+oRcPrCd0Ao1ESvWStwyp1Gp51XnpV
/5HEOHM9r7hxCralHJCbT5KYV9X4yGSUAqWz5620TyS6rxjRbR2ioKuEG717
hsSiV+Tgon4KfMMHfZo/k/i4WHas5TkF7YubbZZ/IXFe2nbF0R4KvJRi/axZ
EkU77z43ekLBw0uJM3NzJJZ8ltxpa6fgP1WsMPc=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{2., 0.02},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.642494981657607*^9, 3.6424950077721148`*^9}, {
   3.642496183746578*^9, 3.642496197856336*^9}, {3.64249625718439*^9, 
   3.642496280870996*^9}, 3.646939146284034*^9, 3.647002239046055*^9, 
   3.6470112711960278`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"functionR", "[", "r", "]"}], ",", 
      RowBox[{"RPade", "[", "r", "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.64232767117548*^9, 3.642327674724052*^9}, {
   3.642351749124259*^9, 3.642351752538581*^9}, {3.6424949750749187`*^9, 
   3.642495007198903*^9}, {3.642496178938047*^9, 3.642496197504825*^9}, {
   3.642496255299358*^9, 3.6424962804437447`*^9}, {3.642496479221081*^9, 
   3.642496480862214*^9}, 3.646938700140069*^9, 3.646939114970443*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwV0Hs0lAkYBvBvXGfGmI+wdk62jSXUZllDUe37ElGbLnOa0OZWmHTTxZ7t
UFIupRRrS8OuJBaRprKVrbaLOZyJimlsg0p3mZnv+2pbDRH22z/e85zff8/z
Oq9LlSSZEAQRwd7/Kd6Wbs4GnnHe3Stu0cFGN2N5EIdA72sFZz9X6qCyb7t/
tgmBN3PcYj6xFoamyCzMCXSUcSKVrToYFEXdEfAJfHKiv3H5HR38qvQ7IrIn
8GgmSSV06cDE8R97Xw8CoTDszuZ+Haj/krkmryBw+tWQCadRHVQs5ecW1hLo
82yaS6xYDzklAYHvRwhMXZWordigB7GqccH1cA4qalubDaV6cJin3b+4goOS
EvWTiHt6sE454mTzjoN7v6oOjhnTw5yekeHSMBO0u/vHn0tmGWDWN2ecD5eb
YPybse0bogzgHzRQcYk2wSTlvkpNlgF2HOuJqwoxRSfrA+sH6w3Qejoyrf24
KS7ty3Mv7zLAC/lUbdRrU5Q+3CR3HzKAT9exjPp5ZrjKve6jl4iCEy1laX4F
Zji0N/pRdCAFXkapIvulGd78OcnYt5aCItvVcwMCzPGiPZMv2UMBb/CFg0e+
OQ4lxxYnlVHQNOnq1/fUHONuR+xvaKYg7cG/da3eFrhcJfy2XUOBbOCn2LSD
Fnh1ZHzO+FsKXF/gukP9FlhdK3LN49MwIi+52utliV8cC57yvQsN40WVq6hc
SywpevSIO48GUUjAwrlaSwwrWubrt5KGyX6HLMMMLrobUrqdkmlwvFY7kbCH
i16tuxteZ9CwSNKmtr3PRduTSWObCmmomVk2kOPGwxyNfeiNKhrU+ouL4zJ4
KJwuj3l+mQa75CjOzg4eJvG7+7gqGvJcmkYXu/AxVuoj0fXSYFNWFr5mJx9P
iwXu73U0JH5se6Vu4WO2ImPY7iMN+tK6FoHICuX8LYv6uQwc+PDZh6wUK4yL
aOnjOjIgLQ5Mab5lhbE3sol7bgwE6vU+nlMEKHro0Cz0ZUDv+Sycs06AZ/2z
mn4BBjrqD1X+1izA2Tqj/e9LGVAO3F62nWeNBR2BPyZEMUCvP7eAl2CNHZ0P
A08mMvBc9TSde8Uaw9KMD2ZuY4AaLBcEWQpx9cQBy8PpDHgssX02P1aI9aEF
vfG5DGQk23J3KIQYBgb1tEIG5BtXZwonhZhvVtotlTPwRrHCf6uUxEu2ZpMj
lQxEnNcGW9aQuDZ3dFZ1PQPtsstuqbUk9sj8vdtZh395nKutI5HH3eX1jnXI
Ucn9mgYSF7yxEc1vYGD+5nvRiy6QOPz4So2G9dceym2510k01XRWcxoZEJw6
d9JUQ+J7cZtvtIKBQ5FH9m3qJnEaqU3PZM0lNydq/iZx4Rab61WszTI9Z1b1
kDib4MxmWH/6ofpScD/bd++wav95dr9j2d19OhKfeHvq6y8wsLFzl0KnJzG+
PLi7k/VgXmTxSorEolPHm4dYv/pgH+X8lsTEOir1u4sMPNYUvrw1RGJM/O5S
Nes1h7e2eRhJ9J+RJTWy7gmOOFM0TCKOtFpNbWKg+wI/NX6UROXwVFkia0mK
bqVqjER39BLks+6arhJ7j5NY3J7X0Mh6WU+No3yC/UfVjNAHrO8W5o5OTpJo
1yvsNbL+D8+JSA8=
     "]]}, 
   {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwVz3s0lAkYBvBvZlxmNOajaNJuG1adcdmWEwq178tWO9pYaRUpjCxRxyU6
OVmdVCzKaOe4JSppXbrNyLbZotNqOVQrM2pN0x5KyFy+T61LUsx++8d7nvM7
53n+eB1iU0J/YBMEEcTc/+mZetiUCfSjw6xnKS0krZiu9mcRqHszmfaS1kKN
Js37OJvAnnI3Rde4FgQbExPMTAlUxx/qKHurhTG78G6+BYEDgultHlNaOHvf
q8jOhkDpXLJJzEctsIVvbVaLCBRojMpaCx0o2xKc4kMI/OzxXpvOlTo4v8Ui
t7iewDyhco1RooMTZT6+/84Q6O8y4e5crgPPrmvrW8UsvHH41LqIbh3Y+vUf
CzzPwghOq6h5TgeWiUWfWr1h4aKJVlWjmx7WqGfenfmGjdyDB+U/79aD65eN
Dier2VjbbfX7pZN68PYfPX+TYmN7QAR38lc9HChRR9du4KBTnmqZcVAPHRd3
ZDwo5aA+dGdVhZkBhio+6Q8f4aAsSj3McjWAR29J1mU/E7zW6ArvQwxQ3l6Z
4XXKBO0vFCxlpxtg1XSY/PgrE1xbU5KWVmaA09bb1/r4mOKWoSV+vbcMwBsb
shUVmOJtz/jAlqcGaDY6eWkGTfFzdar70KQBMlQTDR3uZii35xSprChIGD0U
lZFvhrbNPi4jX1DgNISxhQNmKKrc3LYxkIKZirLbz1aZo0xf6t0roWDudM33
hlxz9DgeYRqTRYHdBp+v1/abo7hdJdkio8A4YHtUv5KLEVMlQYZ6CoR36ucl
2VyceOh1JPMuBZtCO5XWPVxck5JyTaGioM6lcvTECh4+y4/svvuaAqXuRmB0
Fg+/tcxxLP1AwaL4cFb6Qx4Gn5q3j7akIc+xeTbQ0QKrfKuqdctpsKqsFO9M
t8C/X3Hspe40xL3vHFa2W6DkXKQmAGnQnWlo59stwK3CUb/6EBp+mlo8dTRx
Af4ZZpWzK5qGMJlvYsu9BShWZqY2JdPgq9N5OC/k46Fbu5ce/JHZO78Qs2L5
2FhwrDCjgIaHlwtrqlr4aCN19DQtp+H+6B/BaTxL3FMjc15dSwO15/p6nsQS
940Fh4/IaXjZNXiYe8sSS/TcrME7NBjGqvn+5gI0jOztuNBJg2iz9Yt1UQJ8
Ie3ZplHSkBVvzT0gFyArfvSrN89pqEjafkRgFGD34uArmSM0vJaHeCeHkbg4
+Wpf8jgNQYr+APM6EpVu2VmxMzQ8SPhtRUo9icMLpS0FjMXLS7n9DYy9N40r
GG+QhvbUXSGxSaEINDJet/+viE1NJLo1FN04+54GN9H91NxWEisGYsL6Zmng
X7h+jtNHYuQu19fr52go3FGUs+8JiXzcHBnHmEvuj+t7yvTbVncXMjY54uxS
qyaRHE6S9TP+GHnpZsAAiYN78jWp88z/wspHOVoSsxXpAReNNCQ9zpRrdST6
d9zd1sV4LG+HbKuBxDt9I1E04+Epm3CHcRLvrXoU60uMwz99xa/uTZK4nbvE
QcV458nkTtE0iTlCCWuGsTogqPH0OxJ5bdLny1jj8KTJIiVmlsRu26rsRMah
idqtXR9I7KCyNxYz7rXv8nSfI/HqL2Lzm4yD1XXCinkS476ba9cwflScO2s0
klj9sSqTYI/Df+mjS9c=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{2., 0.8},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.642494981657607*^9, 3.6424950077721148`*^9}, {
   3.642496183746578*^9, 3.642496197856336*^9}, {3.64249625718439*^9, 
   3.642496280870996*^9}, 3.642496481165639*^9, 3.646939148595398*^9, 
   3.647002239092849*^9, 3.647011272100833*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"functionR", "[", "r", "]"}], ",", 
      RowBox[{"RPade", "[", "r", "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "4"}], ")"}]}], ",", 
     RowBox[{"10", "^", 
      RowBox[{"(", "2", ")"}]}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "3"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "10"}], ",", 
   RowBox[{"Ticks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"10", "^", 
           RowBox[{"-", "4"}]}], ",", 
          "\"\<\!\(\*SuperscriptBox[\(10\), \(-4\)]\)\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"10", "^", 
           RowBox[{"-", "2"}]}], ",", 
          "\"\<\!\(\*SuperscriptBox[\(10\), \(-2\)]\)\>\""}], "}"}], ",", "1",
         ",", 
        RowBox[{"{", 
         RowBox[{
         "100", ",", "\"\<\!\(\*SuperscriptBox[\(10\), \(2\)]\)\>\""}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{
         "10000", ",", "\"\<\!\(\*SuperscriptBox[\(10\), \(4\)]\)\>\""}], 
         "}"}]}], "}"}], ",", "Automatic"}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "Thick", "}"}], ",", 
      RowBox[{"{", "Thick", "}"}]}], "}"}]}], ",", 
   RowBox[{"TicksStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"AbsoluteThickness", "[", "5", "]"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<r\>\"", ",", "\"\<R(r)\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Large"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.642605349099737*^9, 3.642605453210101*^9}, {
   3.6426055274327707`*^9, 3.6426055662056313`*^9}, {3.642605625399646*^9, 
   3.64260562963723*^9}, {3.6426057634750757`*^9, 3.642605769941257*^9}, {
   3.6426058878284607`*^9, 3.64260588918396*^9}, {3.642662280099421*^9, 
   3.642662299428348*^9}, {3.642662488054181*^9, 3.642662557527615*^9}, {
   3.642662743020536*^9, 3.642662749874165*^9}, {3.6426638661355047`*^9, 
   3.642663880971055*^9}, 3.6426639767932663`*^9, 3.642685177665303*^9, {
   3.642695882161278*^9, 3.6426958850064583`*^9}, 3.6469387001571712`*^9, 
   3.646939114985002*^9, {3.646939188881031*^9, 3.646939191218698*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[5], Opacity[1.],
     LineBox[CompressedData["
1:eJwV0ndQ03ccxnEoIENEDGcRBWQriQ0jjBTQ7wdjWDJCIAyhMioG0YKIpXd1
gQSPeS2BImgllRFasDkC5TgiFhpARRQKJa3WllEoEY7wi61hk/TbP5573+v/
xzY1i532npaWFgPv/+ZSO5xLbKzQ1/HyhMotU+SevavQKFmFzD1HeJsVc+i5
1Trj5yQ9KOpeCc4rXUJ5P3XWv9A3BRHN4EJp5zKyeJdp35G0F+ZJo+Z5iQRq
dzrcWNO1H+RjqeXF9wgkfHCR1KtvA6ar7vm5jwj0D/PFuLjDDpYOsQSDowRC
U86VjUmOYK6rrEt4TaD3Nck6B5mHweracIdklkBL1jU5tWQKnDx9SViwQKD+
Y6OzZqZUcG4ZnBEpCBTmokN+8rkrfLpnZXRISSB6r3UqT+EGEre7uuR/CeQQ
4XPHP5kGDT1zMj0VgXZPccbV4x4gI8865K8QaCMz26iH6QU+Us8LP6wSSK88
Y0gu8IbLw3+X3l8jkGnrx0VmG3Qo/pCme26dQAeGEgNRtA9QjOnnSBsEcpJz
dpwX+cJo0/K1Bmw3vYjBaoOj8DRku8Nmk0B+9kE8aeoxaNWE8cqxA/39Gcs9
CM7LBd8vYX/nYqVdXgrwNDQ3BbYIpLQvFR/19AfL+Kodxdhe+9ZTlif9gZuj
7hrCvmrMJQmKjkPW/NUqnW0CSbVk0gh3BgTSjUq8sQ1Ux3O0/mDAKv+zpLPY
4Qtt9uLCE9Btu/jwS+yqP60nUlyY4CjqPtKF/XqsjEd6xQThphn5d+wB7lsb
x4oAMOmWiLawH2xzHnkHB4JbcYKxpZpAX1VK4kO0g8Cy+lQ9Hfu688GVxO4g
eFafIWVjc3sL+FnZwaBxfNmegc3ivKHedA6Btf4zbXnYtvlibnPtSaho36hr
xt4/yQvMZoaCq2HmUBc2yTfukO/bUKhvtfztMfbOGoq+3r0wcKDyZyawdVXq
+ZGgcKCMlWlmsLcixx/XvAsHxUI8cxlbJWoSpn4TAXVih8F17BwPJ9rmFRaI
ZdBuoiFQH22nxZ5XLJjyomtbYJvQlGonr0hYtKltscNOdJfN+VVGwvCE6iEF
u8VN8oytjITpvgJ/D+w1V0FbehgbqJ0nAvywma686ustbFAUkicY2NPU8NSW
M1Gwm18hisQemW5t29UXBfyGQUUsdg/fUHPxQDQIzvJefoRdszJw13s8Gu4r
C56kY9/61m7xzgcc6Ofo/voJ9uVTeXR1EQdYEmHjJWzWj76yARQDNyi3+Few
Ddf6PJ7fjoEvYt7wb2BL3QKqfiFiYG9JWVoBtkcTK+ovQSyw0x3LSrAVk7L2
hdVYyEqUz5VjC/clkN5GxMGEutyiAvs0ezp7rTkO/EosjlRhm5eljWk0cfj/
XOvb2P8Br5siwA==
     "]]}, 
   {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[5], Opacity[1.],
     LineBox[CompressedData["
1:eJwV0H0w2wccBvBY6l1bTbTeJiJe6uUEod7r9w2CppUQQqaGRh3aHTJde9t6
bVfRaZvaFtYF7Wk7L/OyIs7cHGVKzYaVla3z2s4VvRIMDYp9/fHcc5//nnus
xJmClPdIJFIgZrfPMxsdbtAtCP+202EXqAcIlmRvrl7SKhHX4hZYWDdN9Fms
Bz1N1ARdRZ1dypM3xJVfmh70axuCs8/ZnPtkFWG6kmHdmHgQLm7lDGdWqwil
nX2ZotkMXnSscX99oSIqarMo7dp0GMzkNEWsqYhlTv9QQyMD1pMTqFe3VQQx
6VBQlmgLN47Y/r1AWiQO7SSRLTn20NZYUl6qsUi8oSmyixyd4Bmt/5+n6McB
f/xLNWRCS/CPX/ahw13Ijj2fuUI0My1HifZup4ml827g2q1c+xptw/ctZie5
g25PoV8Gev+kcGh7yAPSq0uMw9EbGRK9Vo4nyP8qeMBEa9460ztT6gW1ecJp
I7RhTXIedcMb1AbnmrZwn3lvfCgR7Qu/H/d9PYu2mxFqnX3oB9HF9dwRtJsm
v/u2zlFgkHPudKP9rcOkneIAuK83WPkTOpTNDlpoJcBfzvOpQle5WGjcuglQ
UbPFuItetL7ZcPQIG4hNyJKjPU3WTy1MsEG5lN+eh75okEopzQuEM8Hp/11G
d5KGO/msINhjo7N8Aa2zGphNGgsCReSrsiw0b67euiE3GIreCdXp6MJx2rNT
Lhwg19JHk9GjgzIp5TkHDO6wAhLQXalLdNtvQuAjI5cqEbp2S9jmdSwU8pv7
ZVHobwtaPuBqhIHOkvMYD33JwXIt/ucwqKvZJ+OiU9tz5JmSYzCdViAPQUcI
Z5lXHbiQL6LMBKKtvmhIrSw6Dt9/+mG8P9psQhoq4ZyAtuy6ez5oip/osN/S
Cfhq/iXFC62vcNLWvBsOfc0mdR7oPavbrwbCeDB7fkTCQr+LHHqiWOFBS+9G
rCt69WF5hfgeH1J3lAlMdLaHnfvm5xHAcJ577IjucNc3PfA8AuISezbt0fvc
F7ftPCNhRSrkH0ZXu7X8JliMBFaHBtsGrXYtrU8LF4DsbcIoA81xld6+VC0A
U97kdSv0FJMnrj4dBePXr1lYogemaur3dkQBZ9pZk4ZulevuZJlHgwadu/k+
WrHWVeI1FA0D7tT95uhrPzBeFzsLwclQz8kMfS7uivd2nhBG6FoC093/HvkN
dxExoNUb9cgYravu8Oj7LgaSaI66u+50Cyn8UxUDZJvlk4fQHuURUS9LYyF3
VGZ8ED0/MaycexsLatf8y0boCpOTlCW+CKJY4/NUdIJgSqKuFMHH3gzxro1l
KYM7OyIw/kR/jIL+H4Gg0DI=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"r\"", TraditionalForm], 
    FormBox["\"R(r)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->{{
     Thickness[Large]}, {
     Thickness[Large]}},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->Directive[
    GrayLevel[0], Large],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{{{
      NCache[
       Rational[1, 10000], 0.0001], 
      FormBox[
      "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-4\\)]\\)\"", 
       TraditionalForm]}, {
      NCache[
       Rational[1, 100], 0.01], 
      FormBox[
      "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\"", 
       TraditionalForm]}, {1, 
      FormBox["1", TraditionalForm]}, {100, 
      FormBox[
      "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(2\\)]\\)\"", 
       TraditionalForm]}, {10000, 
      FormBox[
      "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(4\\)]\\)\"", TraditionalForm]}},
     Automatic},
  TicksStyle->Thickness[Large]]], "Output",
 CellChangeTimes->{3.646939191600911*^9, 3.6470022391433496`*^9, 
  3.647011273499736*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Error between the integrands from accurate solution and Pade approximation:\
\>", "Subsubsection",
 CellChangeTimes->{3.647001589583611*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"functiondRdt", "[", "r", "]"}], "-", 
      RowBox[{
       RowBox[{"RPade", "'"}], "[", "r", "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["10", 
        RowBox[{"-", "2"}]]}], ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "2"}]]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.642341565930579*^9, 3.642341617616938*^9}, {
   3.642341660292899*^9, 3.642341672620357*^9}, {3.642351694612548*^9, 
   3.642351703731821*^9}, 3.6469387000931*^9, 3.6469391008211937`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwV1nc8ld8fAPDHTMNeF9eIGyLzGiU5JzP73lJKMnLvRSpZJVJXipIVlfq2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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->NCache[{{0., 19.999999591836733`}, {
      Rational[-1, 100], 
      Rational[1, 100]}}, {{0., 19.999999591836733`}, {-0.01, 0.01}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.64234156710982*^9, 3.642341618139249*^9}, {
   3.6423416688366623`*^9, 3.6423416733137493`*^9}, {3.642351698868051*^9, 
   3.642351704086842*^9}, 3.642355669231112*^9, 3.6423564776887627`*^9, 
   3.642358095470634*^9, 3.6423620189228086`*^9, 3.642406409405591*^9, 
   3.642493111758061*^9, 3.642493145101697*^9, {3.6424949292359743`*^9, 
   3.642494944703249*^9}, 3.64269583414489*^9, 3.6469391294457607`*^9, 
   3.6470022392942457`*^9, 3.647011276116001*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"functiondRdt", "[", "r", "]"}], "-", 
      RowBox[{
       RowBox[{"RPade", "'"}], "[", "r", "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", 
     RowBox[{"0.99", "rTrans"}], ",", 
     RowBox[{"1.01", "rTrans"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["10", 
        RowBox[{"-", "4"}]]}], ",", 
      RowBox[{"5", "*", 
       SuperscriptBox["10", 
        RowBox[{"-", "4"}]]}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.642364331167181*^9, 3.642364363567997*^9}, 
   3.6469387001008673`*^9, 3.646939100838559*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwV0H801ncUB/BHGiYtSnkkJJ1C9f3w+bI8ft2LNZpIfkUrIoZDs5Sykp+p
ZhOFmRQ6SxH9eA4RlUpPo7alB/k1vxbjMXGU8pTQPvvjnnte5573Pedeg6Ao
j5B5AoHAldX/XXMWZiRtHBZnBGaZ2fHQvHwqScr88z6/d7rMGZblyr3Mx3rD
d6kyqx4QLpEzL01qXTtgy4NgdMLYuJ3lxc/uZjOPdVzYns5880bwuNyGh98q
FSu8OzispdOBddY8xEY2hA91cljzouWMi4iHlA+30KWHQ0svnZZZngdTjSXH
DvZzOBjtfnUB4SGpP7Hn9ACHHhd9BngTlm/yLZoY4nACdW69Wc2Dxqa8pqX/
cmhlZt6ovpKHbV2OYfFjHLo/3Ch5tJwHC+N5Wu0THL4bPr8xZykPt+eM6NQk
h3RiIPWeOg/DkzVVvnIOW7Ii9FMW8FAVVXE5aZrDVelngi4o8WBUfP/a2VkO
Lzrl1XYq8GA/vVFfLiBYnp9QWzZDYea51oz2fIKnY+4qdcgp+EsDHRKVCa7y
k39Z8JrCnuP3CtpUCSofdayOH6OgWp8aOrmQoLXyY80aGQVf3ao8Tw02V/OU
pA9QcP7oZnlYk6DV/lTTO70U+gQeOKhFMNyu2Cq1k4L2nTB/Ox2C+h7XXcNa
KUzNDsv89QgOFx6tu9hE4fsAaXe9AcGbZR9N4p5QKHAytB1bTdDGSyopf0Qh
dORkhbIRwStrFZTk9ym0XfHNCllHMCvX+nz3bQqy15l9P3AEV5usUNKpplC0
g895ZUawKiVD/a2Y3XtkZPdmC4IeqU96ZOUUpg1V8kItCQ4aCvUtSigUjmZa
PbYm+Kc4xl/3VwpDomTnV3YEG6S6L3YVUJDan4j81IGgVPahsTqPQlD41Pvg
TQRlevXK17Ip5Gg9nTzuTLBl1Mt0JoNC1D+Ltr90ISg3L54eSqMwKqpdI9xK
8JFEM8H4OIUFzrFq5h4E32ywtU9NYvtjir7O8ibYfOP+3NE4CiITM60aX4Le
XwlXPD3E/ju3zmbVToJxSVHxt6MpfPjR6tCRAGbh75b1eym4F4n18oMIpghH
p/TDKbi0niFzIQS/WDbfWyeYwsip7vK14QQzF/ed2BtAwUTRCu0jCZYMVFd2
7KCwOFfBtiCK4MGxkc6/vSmcE5tdehBN8PPEtsP22yg8C80tbWJeH3P5+Xrm
+Xqz5T3M+TTHVMgcmdZY8Z45cGHD0Lg7Bes9AQ/M9hPUtD7mdY65SzO9+wLz
M+dgC/lWCsJY2eLkAwTPj9eoXXWjsIVzW5bJ7NdrGPELc+JghXYB88lTVx6n
MMvcE1bWMjfYf3ZiB3O18TLuNTPt4hRVmH3+ctwcFEOwUtwq2ONKIe106Zbv
mMu6VAPdmOucFrnHM2s93PVAxLymssvnLLOk3S9ZnfntT/uCm5nVDMo+qdtC
wcixPbSf2cCz4ZtS5p3vbSLGmS85CRqzmSUhKtGqBwmm7WtMi2B+p/NtjJDZ
qGT7Sx/m9c0tsWuYawoV3RyYd58UxZkz93v9cX0Dc7ZdYYIDs6hBrKHN/B/W
Pg0r
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{15.450000000000001`, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->NCache[{{15.419471628962619`, 15.7309760934725}, {
      Rational[-1, 10000], 
      Rational[1, 2000]}}, {{15.419471628962619`, 15.7309760934725}, {-0.0001,
     0.0005}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.642364341311397*^9, 3.642364363792823*^9}, 
   3.6424931479575853`*^9, 3.646939131469178*^9, 3.647002239483429*^9, 
   3.647011276957693*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"functiondRdt", "[", "r", "]"}], "/", 
       RowBox[{
        RowBox[{"RPade", "'"}], "[", "r", "]"}]}], "-", "1"}], "}"}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["10", 
        RowBox[{"-", "1"}]]}], ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "1"}]]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.642341139976696*^9, 3.642341156373811*^9}, {
   3.6423412524104548`*^9, 3.642341310793091*^9}, {3.642341685542088*^9, 
   3.642341708966668*^9}, {3.642351724663477*^9, 3.642351733443639*^9}, {
   3.642496295642405*^9, 3.642496317351864*^9}, 3.646938700110064*^9, 
   3.6469391008479853`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwVlnk8lF0Ux8fOLEiMt1KWkCUaFQrVDQmVFLL0xiTlRUlolVKKso1siZjx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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{2., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{737.1640625, Automatic},
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->NCache[{{2.0000000408163263`, 3.9999999591836737`}, {
      Rational[-1, 10], 
      Rational[1, 10]}}, {{2.0000000408163263`, 3.9999999591836737`}, {-0.1, 
    0.1}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.64234114419051*^9, 3.642341157066773*^9}, {
   3.6423412560185633`*^9, 3.642341311473812*^9}, {3.642341690199698*^9, 
   3.6423417097839613`*^9}, {3.64235171818054*^9, 3.642351733767564*^9}, {
   3.642496298173049*^9, 3.642496317710038*^9}, 3.6469391353674297`*^9, 
   3.647002239530202*^9, 3.6470112780578012`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Plotting Jump in the derivative of piecewise vortex profile R(r):\
\>", "Subsubsection",
 CellChangeTimes->{{3.642662162429287*^9, 3.642662172305039*^9}, {
   3.642685267072217*^9, 3.642685277377673*^9}, 3.647001642369513*^9, {
   3.647011312806637*^9, 3.647011313907054*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"{", 
     RowBox[{"functiondRdt", "[", "r", "]"}], "}"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", 
     RowBox[{"0.99999999999", " ", "rTrans"}], ",", 
     RowBox[{"1.00000000001", " ", "rTrans"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.642662177037953*^9, 3.642662211385569*^9}, 
   3.6469391008587914`*^9, {3.64701128532053*^9, 3.647011300926354*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwtzVkowwEAx/ElWbQHD5JSijJ7W0QTOV9csxZzLMkdL64cxaSG0qRcRRES
QkTEyFErR7woRy2Z2x5cQ5msEP5fD7++fZ5+vvnlKUVOIpFI8bu/psbZNpql
8uinFqvuYi4wSqLCKXV4W4ONpVhbgA0a/F6BxRFY1Yg//fFuO/6S4MR+PGW/
FWybxHkWrFrGHZvYuIVLZnD0EU7uwUeX2KLDvjZ8U4i7PvFbEnZ1exa8EIxH
vbDOGzukeNUJZwTj8YcbweZYPHCIc9U4fA275eC7EVxRiiUGfF6PTytxmQEv
ZeKwTuxQYnEfDovB84N4sR1njeEgPe6dxsZqfLCAQ0uw2oQf1PhlH08psPIM
n/n8/93jNTFWOPCE7VrwjsuL4EgzdvfAShNu8MOFE/hVjmWduDUSf9RiqRJX
5WC9FufF469inC3HTTXYxQvLWvDq95Xgtm58a8X2Ybyyj/WzuH8Je65j/yFc
vIcDWvGJGYeUYY0VP6Xj40fsSMBpb9g5Av8ARTDFAw==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{15.5752238611, 0.000269882260799},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.642662184706526*^9, 3.6426622116433973`*^9}, 
   3.6469391385889463`*^9, 3.647002239573429*^9, {3.6470112807542353`*^9, 
   3.6470113017361794`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"{", 
     RowBox[{"functiondRdt", "[", "r", "]"}], "}"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.64232767117548*^9, 3.642327674724052*^9}, {
   3.642351749124259*^9, 3.642351752538581*^9}, 3.64693910087598*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwVlHc0Fo4Xxu3MeO3tfVFmxIskuTdKQ0kIGWVnZTashIZNRjQQhVJGGYUk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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.642327675304196*^9, {3.642351739312016*^9, 3.6423517534094048`*^9}, 
   3.642355673842675*^9, 3.6423581004417953`*^9, 3.642362024761196*^9, 
   3.6424931522406282`*^9, 3.642662146826264*^9, 3.646939140266362*^9, 
   3.647002239614956*^9, {3.647011308858746*^9, 3.64701131832996*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Error of asymptotic solution at r = ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "trans"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.6470118957337103`*^9, 3.647011915548567*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Evaluate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"R", "[", "r", "]"}], "-", 
      FractionBox[
       RowBox[{"R", "[", "r", "]"}], 
       SuperscriptBox["r", "2"]], "-", 
      SuperscriptBox[
       RowBox[{"R", "[", "r", "]"}], "3"], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"R", "'"}], "[", "r", "]"}], "r"], "+", 
      RowBox[{
       RowBox[{"R", "''"}], "[", "r", "]"}]}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{"R", "\[Rule]", "functionR"}], "}"}]}], "/.", 
   RowBox[{"r", "\[Rule]", "rTrans"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.647011860066819*^9, 3.6470118632694473`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  "1.944945108935551493508911960616448942992873698716`13.442803402165286*^-\
10"}]], "Output",
 CellChangeTimes->{3.647011868886673*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"R", "[", "r", "]"}], "-", 
       FractionBox[
        RowBox[{"R", "[", "r", "]"}], 
        SuperscriptBox["r", "2"]], "-", 
       SuperscriptBox[
        RowBox[{"R", "[", "r", "]"}], "3"], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"R", "'"}], "[", "r", "]"}], "r"], "+", 
       RowBox[{
        RowBox[{"R", "''"}], "[", "r", "]"}]}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{"R", "\[Rule]", "functionR"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "10"}]], ",", "30"}], "}"}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "30"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.642326792284233*^9, 3.64232681036981*^9}, {
   3.6423268643760138`*^9, 3.6423268824911633`*^9}, {3.642326975181738*^9, 
   3.6423269782497997`*^9}, {3.642327306717149*^9, 3.642327349568009*^9}, {
   3.64232738692236*^9, 3.642327415880308*^9}, {3.642327689050795*^9, 
   3.642327689389591*^9}, {3.642351776887897*^9, 3.64235178560186*^9}, {
   3.642362044603969*^9, 3.6423620516222887`*^9}, {3.642493169005167*^9, 
   3.642493238345346*^9}, {3.642663653042306*^9, 3.6426636706784487`*^9}, 
   3.646939114945427*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJxN12k0Vu/XB3A/USEyZEpKykz3fBtvdkSIfoaUIZGpaEJIVORPVBIiQ8gY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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6423267960615396`*^9, 3.642326814109221*^9}, {
   3.642326870772147*^9, 3.64232688575208*^9}, 3.642326978892256*^9, {
   3.642327326301798*^9, 3.6423273524051733`*^9}, {3.642327395618046*^9, 
   3.642327419494391*^9}, {3.642327684002474*^9, 3.642327692386774*^9}, {
   3.642351771900909*^9, 3.6423517865380363`*^9}, 3.642355516675131*^9, 
   3.642355681365649*^9, 3.642356482628384*^9, 3.642358103808033*^9, {
   3.642362029205185*^9, 3.642362052371389*^9}, 3.642406414283415*^9, {
   3.6424931602096453`*^9, 3.6424932387516117`*^9}, 3.6424949528018227`*^9, 
   3.642662262804791*^9, {3.6426636645318403`*^9, 3.642663671303296*^9}, 
   3.646939143483685*^9, 3.647002239962803*^9, 3.647011321112048*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"R", "[", "r", "]"}], "-", 
       FractionBox[
        RowBox[{"R", "[", "r", "]"}], 
        SuperscriptBox["r", "2"]], "-", 
       SuperscriptBox[
        RowBox[{"R", "[", "r", "]"}], "3"], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"R", "'"}], "[", "r", "]"}], "r"], "+", 
       RowBox[{
        RowBox[{"R", "''"}], "[", "r", "]"}]}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{"R", "\[Rule]", "functionR"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "21", ",", "30"}], "}"}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "30"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.647011378399143*^9, 3.647011378453775*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwV03k4lHsbB/Cxp7KG8ZJsKTpFqecZY+aZczPSoglRYU4p9GohSymR3qR0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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{22., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.647011378993752*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking integrals of the piecewise function:", "Subsection",
 CellChangeTimes->{{3.642685246461028*^9, 3.642685256915518*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Example 1: Integral of R\[CloseCurlyQuote][r] from r=0 to r=\[Infinity] \
(should be equal to 1): We see no difference between our accurate solution \
and Pade approximation, both OK within round-off error ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SuperscriptBox["10", 
     RowBox[{"-", "15"}]]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ")."
}], "Subsubsection",
 CellChangeTimes->{{3.642695906977582*^9, 3.642695929900231*^9}, {
  3.646939390667081*^9, 3.646939394059211*^9}, {3.6469398930077753`*^9, 
  3.646939908883464*^9}, {3.646939966651147*^9, 3.646939995739037*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"Evaluate", "[", 
     RowBox[{"functiondRdt", "[", "r1", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"r1", ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "17"}]], ",", "Infinity"}], "}"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "10"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
       RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "10000"}]}], "}"}]}], 
    ",", 
    RowBox[{"Exclusions", "\[Rule]", 
     RowBox[{"r1", "\[Equal]", "rTrans"}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.642355741483815*^9, 3.642355767173959*^9}, {
   3.642356498606196*^9, 3.642356516704012*^9}, {3.642362096221354*^9, 
   3.642362098976184*^9}, {3.642496424585581*^9, 3.642496444066743*^9}, {
   3.642496879635977*^9, 3.642496886611321*^9}, 3.646939100951724*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "21.13343199999999910687620285898447036743`7.345569944057886", ",", 
   "1.000000000000001`"}], "}"}]], "Output",
 CellChangeTimes->{3.644229356344987*^9, 3.6469392555446043`*^9, 
  3.647002262275961*^9, 3.647011407999704*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"1", "-", 
   RowBox[{"%", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6423522204405403`*^9, 3.642352220450495*^9}, {
   3.642352365426215*^9, 3.642352365589521*^9}, 3.642355923078771*^9, 
   3.642356557762586*^9, {3.64240651820884*^9, 3.6424065195337133`*^9}, 
   3.642496506756208*^9, 3.642695977374827*^9, {3.646939246567326*^9, 
   3.6469392474776297`*^9}}],

Cell[BoxData[
 RowBox[{"-", "1.1102230246251565`*^-15"}]], "Output",
 CellChangeTimes->{3.6423523696794643`*^9, 3.6423559236068087`*^9, 
  3.642356558265608*^9, 3.642406519821507*^9, 3.64249650719632*^9, 
  3.642695977908856*^9, 3.6469392558588257`*^9, 3.647002262486554*^9, 
  3.6470114080720673`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"RPade", "'"}], "[", "r1", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r1", ",", "0", ",", "Infinity"}], "}"}], ",", 
   RowBox[{"AccuracyGoal", "\[Rule]", "10"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
   RowBox[{"Method", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
      RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "10000"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.642340684658368*^9, 3.642340698248396*^9}, 
   3.64693870022464*^9, {3.647002359125209*^9, 3.6470023846447268`*^9}}],

Cell[BoxData["1.000000000000002`"], "Output",
 CellChangeTimes->{
  3.646939258262701*^9, 3.647002262549308*^9, {3.647002366656003*^9, 
   3.6470023851484613`*^9}, 3.647011408152421*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"1", "-", "%"}]}]], "Input",
 CellChangeTimes->{{3.64234108074126*^9, 3.642341080752967*^9}, {
   3.642496515880246*^9, 3.6424965160337954`*^9}, 3.646939261926897*^9}],

Cell[BoxData[
 RowBox[{"-", "1.9984014443252818`*^-15"}]], "Output",
 CellChangeTimes->{
  3.642496516395515*^9, 3.646939262314673*^9, 3.647002262605721*^9, {
   3.6470023685601254`*^9, 3.647002387610182*^9}, 3.647011408195592*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Example 2: Roberts\[CloseCurlyQuote] (2003) identity: Pade approximation \
gives a relative error of over 6%. Our accurate solution gives a relative \
error of about ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["10", 
     RowBox[{"-", "9"}]], 
    RowBox[{"%", "."}]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.6426963698949423`*^9, 3.642696383163723*^9}, {
  3.64693939772069*^9, 3.6469394031597643`*^9}, {3.6469399158839827`*^9, 
  3.646940031804454*^9}, {3.646940063482242*^9, 3.646940068306552*^9}, {
  3.6470124464087877`*^9, 3.6470124466730824`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fRobTest", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"Evaluate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"R", "[", "r", "]"}], ")"}], "^", "2"}]}], ")"}], "^", 
        "2"}], " ", "r"}], "/.", 
      RowBox[{"R", "\[Rule]", "functionR"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "17"}]], ",", "Infinity"}], "}"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "10"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
       RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "10000"}]}], "}"}]}], 
    ",", 
    RowBox[{"Exclusions", "\[Rule]", 
     RowBox[{"r", "\[Equal]", "rTrans"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.642696594928028*^9, 3.6426966637179737`*^9}, {
   3.64269671383043*^9, 3.642696716015974*^9}, {3.6426967578099546`*^9, 
   3.6426967657342987`*^9}, {3.642696799418602*^9, 3.6426968253489523`*^9}, {
   3.6426968813994904`*^9, 3.6426968871884403`*^9}, 3.64693911499879*^9, {
   3.647012425484688*^9, 3.647012426066209*^9}, {3.647012481218369*^9, 
   3.647012481884952*^9}}],

Cell[BoxData["0.9999999999858517`"], "Output",
 CellChangeTimes->{3.64422962748248*^9, 3.646939320497013*^9, 
  3.6470022670356607`*^9, 3.647002425545374*^9, 3.6470114435154123`*^9, 
  3.64701246625686*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"1", "-", "fRobTest"}]}]], "Input",
 CellChangeTimes->{{3.642696696062963*^9, 3.642696726270563*^9}, {
  3.6426968984465637`*^9, 3.642696900000893*^9}}],

Cell[BoxData["1.4148349158915607`*^-11"], "Output",
 CellChangeTimes->{3.6470124760874367`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fRobTestPade", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"Evaluate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"R", "[", "r", "]"}], ")"}], "^", "2"}]}], ")"}], "^", 
        "2"}], " ", "r"}], "/.", 
      RowBox[{"R", "\[Rule]", "RPade"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", 
      SuperscriptBox["10", 
       RowBox[{"-", "17"}]], ",", "Infinity"}], "}"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "10"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
       RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "10000"}]}], "}"}]}], 
    ",", 
    RowBox[{"Exclusions", "\[Rule]", 
     RowBox[{"r", "\[Equal]", "rTrans"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.642697249717207*^9, 3.642697253671801*^9}, 
   3.646938700238356*^9}],

Cell[BoxData["0.9366535260604083`"], "Output",
 CellChangeTimes->{3.642697255150858*^9, 3.6469393770592937`*^9, 
  3.6470024257180567`*^9, 3.647011443686194*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"1", "-", "fRobTestPade"}]], "Input",
 CellChangeTimes->{{3.646940096250422*^9, 3.6469400983434963`*^9}, {
  3.647011428522946*^9, 3.6470114288068457`*^9}}],

Cell[BoxData["0.0633464739395917`"], "Output",
 CellChangeTimes->{
  3.646940098566003*^9, 3.647002425865292*^9, {3.64701144372643*^9, 
   3.647011443804247*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Example 3: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Mu]", "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " as in the paper."
}], "Subsubsection",
 CellChangeTimes->{{3.647012786301921*^9, 3.647012797482506*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]0", "=", 
  RowBox[{
   RowBox[{"1", "/", "2"}], "+", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"Evaluate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"R", "'"}], "[", "r", "]"}], ")"}], "^", "2"}], ")"}], 
        "*", "r"}], "/.", 
       RowBox[{"R", "\[Rule]", "functionR"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "17"}]], ",", "Infinity"}], "}"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "10"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
        RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "10000"}]}], "}"}]}], 
     ",", 
     RowBox[{"Exclusions", "\[Rule]", 
      RowBox[{"r", "\[Equal]", "rTrans"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6470128029519243`*^9, 3.647012824237307*^9}}],

Cell[BoxData["0.7790909130469106`"], "Output",
 CellChangeTimes->{{3.647012820911661*^9, 3.6470128462060833`*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Numerical computation of cut-off length ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Xi]", "*"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " "
}], "Section",
 CellChangeTimes->{{3.646940111250403*^9, 3.6469401447297897`*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "\[Xi]star", "]"}]], "Input",
 CellChangeTimes->{{3.646940565758017*^9, 3.6469405669812307`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Xi]star", "[", "a_", "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "2"}], 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], "-", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"Evaluate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"R", "'"}], "[", "r", "]"}], ")"}], "^", "2"}], ")"}], 
          "*", "r"}], "/.", 
         RowBox[{"R", "\[Rule]", "functionR"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", 
         SuperscriptBox["10", 
          RowBox[{"-", "17"}]], ",", "Infinity"}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "10"}], ",", 
       RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
          RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "10000"}]}], 
         "}"}]}], ",", 
       RowBox[{"Exclusions", "\[Rule]", 
        RowBox[{"r", "\[Equal]", "rTrans"}]}]}], "]"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"Evaluate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"R", "[", "r", "]"}], ")"}], "^", "2"}], ")"}], "/", 
            "r"}], "/.", 
           RowBox[{"R", "\[Rule]", "functionR"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", 
           SuperscriptBox["10", 
            RowBox[{"-", "17"}]], ",", "a"}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "10"}], ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
         RowBox[{"Method", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
            RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "10000"}]}], 
           "}"}]}], ",", 
         RowBox[{"Exclusions", "\[Rule]", 
          RowBox[{"r", "\[Equal]", "rTrans"}]}]}], "]"}], "-", 
       RowBox[{"Log", "[", "a", "]"}]}], ")"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.6442296241267567`*^9, {3.6442296638265743`*^9, 3.644229688930894*^9}, {
   3.644229736807705*^9, 3.6442297513990507`*^9}, 3.644229782724318*^9, 
   3.646939115026793*^9, {3.646940512754138*^9, 3.6469405297415257`*^9}, {
   3.6469405856123447`*^9, 3.646940592638357*^9}, {3.64694062712213*^9, 
   3.646940676339006*^9}, 3.6469407891683407`*^9}],

Cell[BoxData[
 RowBox[{"\[Xi]star", "[", "10.", "]"}]], "Input",
 CellChangeTimes->{{3.646940708722312*^9, 3.646940710145032*^9}}],

Cell[BoxData[
 RowBox[{" ", "0.33990707833427636`"}]], "Input",
 CellChangeTimes->{{3.647011965884447*^9, 3.647011965891883*^9}}],

Cell[BoxData[
 RowBox[{"\[Xi]star", "[", "100.", "]"}]], "Input",
 CellChangeTimes->{3.6469407168506737`*^9}],

Cell[BoxData[
 RowBox[{" ", "0.3416122081499921`"}]], "Input",
 CellChangeTimes->{{3.647011964690214*^9, 3.647011964697274*^9}}],

Cell[BoxData[
 RowBox[{"\[Xi]star", "[", 
  RowBox[{"1.", "*", 
   SuperscriptBox["10", "4"]}], "]"}]], "Input",
 CellChangeTimes->{{3.64694080778685*^9, 3.646940825027864*^9}}],

Cell[BoxData[
 RowBox[{" ", "0.34162928918850394`"}]], "Input",
 CellChangeTimes->{{3.6470119625684967`*^9, 3.64701196258211*^9}}],

Cell[BoxData[
 RowBox[{"\[Xi]star", "[", 
  RowBox[{"1.", "*", 
   SuperscriptBox["10", "6"]}], "]"}]], "Input",
 CellChangeTimes->{{3.646940845453909*^9, 3.6469408497012873`*^9}}],

Cell[BoxData[
 RowBox[{" ", "0.34162929089648003`"}]], "Input",
 CellChangeTimes->{{3.647011959505664*^9, 3.647011959515389*^9}}],

Cell[BoxData[
 RowBox[{"\[Xi]star", "[", 
  RowBox[{"1.", "*", 
   SuperscriptBox["10", "8"]}], "]"}]], "Input",
 CellChangeTimes->{{3.6469408563428392`*^9, 3.646940856536129*^9}}],

Cell[BoxData[
 RowBox[{" ", "0.3416292908966524`"}]], "Input",
 CellChangeTimes->{{3.6470119542849073`*^9, 3.647011954294242*^9}}],

Cell[BoxData[
 RowBox[{"\[Xi]star", "[", 
  RowBox[{"1.", "*", 
   SuperscriptBox["10", "10"]}], "]"}]], "Input",
 CellChangeTimes->{{3.646940861595742*^9, 3.6469408619060163`*^9}}],

Cell[BoxData[
 RowBox[{" ", "0.34162929089664995`"}]], "Input",
 CellChangeTimes->{{3.6470119524411583`*^9, 3.64701195245168*^9}}],

Cell[BoxData[
 RowBox[{"\[Xi]star", "[", 
  RowBox[{"1.", "*", 
   SuperscriptBox["10", "12"]}], "]"}]], "Input",
 CellChangeTimes->{{3.6469409809913673`*^9, 3.646940981084704*^9}}],

Cell[BoxData[
 RowBox[{" ", "0.3416292908966548`"}]], "Input",
 CellChangeTimes->{{3.647011949471936*^9, 3.647011949480495*^9}}],

Cell[BoxData[
 RowBox[{"\[Xi]star", "[", 
  RowBox[{"1.", "*", 
   SuperscriptBox["10", "14"]}], "]"}]], "Input",
 CellChangeTimes->{{3.646940985261155*^9, 3.646940985640408*^9}}],

Cell[BoxData[
 RowBox[{" ", "0.34162929089664873`"}]], "Input",
 CellChangeTimes->{{3.647011933189087*^9, 3.647011933199602*^9}}],

Cell[BoxData[
 RowBox[{"\[Xi]star", "[", 
  RowBox[{"1.", "*", 
   SuperscriptBox["10", "16"]}], "]"}]], "Input",
 CellChangeTimes->{{3.646967710849331*^9, 3.6469677112175217`*^9}}],

Cell[BoxData[
 RowBox[{" ", "0.3416292908966548`"}]], "Input",
 CellChangeTimes->{{3.647012242083946*^9, 3.647012242094432*^9}}],

Cell[BoxData[
 RowBox[{"\[Xi]star", "[", 
  RowBox[{"1.", "*", 
   SuperscriptBox["10", "18"]}], "]"}]], "Input",
 CellChangeTimes->{{3.646967715673458*^9, 3.646967715919757*^9}}],

Cell[BoxData[
 RowBox[{" ", "0.3416292908966475`"}]], "Input",
 CellChangeTimes->{{3.647012243183661*^9, 3.6470122431908283`*^9}}],

Cell[BoxData[
 RowBox[{"\[Xi]star", "[", 
  RowBox[{"1.", "*", 
   SuperscriptBox["10", "20"]}], "]"}]], "Input",
 CellChangeTimes->{{3.646998955176074*^9, 3.646998955596073*^9}}],

Cell[BoxData[
 RowBox[{" ", "0.3416292908966427`"}]], "Input",
 CellChangeTimes->{{3.647012244091889*^9, 3.647012244098371*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Xi]starTemp", "=", "0.341629290897"}]], "Input",
 CellChangeTimes->{{3.647012286101543*^9, 3.647012306302889*^9}}],

Cell[BoxData["0.341629290897`"], "Output",
 CellChangeTimes->{3.6470123279896507`*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1360, 678},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September 9, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 172, 4, 99, "Section"],
Cell[CellGroupData[{
Cell[777, 30, 437, 10, 96, "Subsection"],
Cell[CellGroupData[{
Cell[1239, 44, 128, 1, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[1392, 49, 1477, 41, 35, "Input"],
Cell[2872, 92, 728, 18, 48, "Output"]
}, Open  ]],
Cell[3615, 113, 549, 17, 50, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4201, 135, 687, 16, 43, "Subsubsection"],
Cell[4891, 153, 847, 25, 50, "Input"],
Cell[5741, 180, 719, 16, 28, "Input"],
Cell[6463, 198, 750, 17, 28, "Input"],
Cell[7216, 217, 1057, 26, 28, "Input"],
Cell[CellGroupData[{
Cell[8298, 247, 33, 0, 28, "Input"],
Cell[8334, 249, 2100, 54, 124, "Output"]
}, Open  ]],
Cell[10449, 306, 156, 3, 28, "Input"],
Cell[10608, 311, 323, 9, 28, "Input"],
Cell[10934, 322, 159, 3, 28, "Input"],
Cell[11096, 327, 643, 19, 28, "Input"],
Cell[CellGroupData[{
Cell[11764, 350, 150, 3, 28, "Input"],
Cell[11917, 355, 1694, 51, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13648, 411, 442, 12, 28, "Input"],
Cell[14093, 425, 6185, 111, 253, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20315, 541, 450, 11, 28, "Input"],
Cell[20768, 554, 7139, 126, 253, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27956, 686, 190, 2, 35, "Subsubsection"],
Cell[28149, 690, 2734, 64, 262, "Text"],
Cell[CellGroupData[{
Cell[30908, 758, 12232, 238, 228, "Input"],
Cell[43143, 998, 26151, 463, 256, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[69343, 1467, 118, 1, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[69486, 1472, 1657, 31, 28, "Input"],
Cell[71146, 1505, 11695, 201, 223, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82878, 1711, 846, 20, 28, "Input"],
Cell[83727, 1733, 136, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83900, 1740, 489, 12, 28, "Input"],
Cell[84392, 1754, 89, 1, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[84530, 1761, 229, 5, 59, "Subsubsection"],
Cell[CellGroupData[{
Cell[84784, 1770, 516, 14, 28, "Input"],
Cell[85303, 1786, 349, 7, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[85701, 1799, 99, 1, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[85825, 1804, 545, 15, 28, "Input"],
Cell[86373, 1821, 359, 7, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[86781, 1834, 114, 1, 35, "Subsubsection"],
Cell[86898, 1837, 269, 6, 28, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[87228, 1850, 234, 5, 64, "Section"],
Cell[CellGroupData[{
Cell[87487, 1859, 109, 1, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[87621, 1864, 1565, 38, 49, "Input"],
Cell[89189, 1904, 32600, 622, 234, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121826, 2531, 1513, 37, 49, "Input"],
Cell[123342, 2570, 25025, 500, 234, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148404, 3075, 1537, 36, 49, "Input"],
Cell[149944, 3113, 28078, 704, 231, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[178071, 3823, 307, 8, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[178403, 3835, 1857, 38, 49, "Input"],
Cell[180263, 3875, 7576, 135, 227, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[187888, 4016, 238, 7, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[188151, 4027, 1774, 48, 77, "Input"],
Cell[189928, 4077, 30210, 537, 225, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220175, 4619, 1700, 47, 77, "Input"],
Cell[221878, 4668, 26133, 518, 225, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[248048, 5191, 2134, 50, 77, "Input"],
Cell[250185, 5243, 22298, 455, 225, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[272520, 5703, 2119, 48, 77, "Input"],
Cell[274642, 5753, 22460, 455, 225, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[297139, 6213, 1617, 43, 77, "Input"],
Cell[298759, 6258, 18578, 371, 225, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[317398, 6636, 163, 2, 64, "Section"],
Cell[317564, 6640, 1157, 27, 28, "Input"],
Cell[318724, 6669, 840, 24, 28, "Input"],
Cell[CellGroupData[{
Cell[319589, 6697, 507, 13, 28, "Input"],
Cell[320099, 6712, 275, 4, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[320411, 6721, 1388, 28, 28, "Input"],
Cell[321802, 6751, 7722, 136, 220, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[329561, 6892, 502, 11, 28, "Input"],
Cell[330066, 6905, 6807, 122, 272, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[336910, 7032, 877, 23, 35, "Input"],
Cell[337790, 7057, 2489, 50, 225, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[340316, 7112, 130, 1, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[340471, 7117, 691, 16, 28, "Input"],
Cell[341165, 7135, 4575, 87, 234, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[345777, 7227, 711, 15, 28, "Input"],
Cell[346491, 7244, 4554, 87, 234, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[351082, 7336, 2613, 65, 78, "Input"],
Cell[353698, 7403, 4610, 101, 268, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[358357, 7510, 150, 3, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[358532, 7517, 766, 21, 35, "Input"],
Cell[359301, 7540, 11088, 190, 234, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[370426, 7735, 758, 23, 35, "Input"],
Cell[371187, 7760, 2736, 55, 250, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[373960, 7820, 903, 25, 35, "Input"],
Cell[374866, 7847, 6615, 118, 475, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[381530, 7971, 286, 5, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[381841, 7980, 517, 12, 28, "Input"],
Cell[382361, 7994, 1568, 36, 235, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[383966, 8035, 429, 10, 28, "Input"],
Cell[384398, 8047, 8089, 143, 238, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[392536, 8196, 260, 8, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[392821, 8208, 677, 20, 49, "Input"],
Cell[393501, 8230, 165, 4, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[393703, 8239, 1375, 33, 49, "Input"],
Cell[395081, 8274, 8494, 148, 211, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[403612, 8427, 854, 24, 49, "Input"],
Cell[404469, 8453, 3413, 67, 234, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[407931, 8526, 133, 1, 44, "Subsection"],
Cell[CellGroupData[{
Cell[408089, 8531, 616, 14, 63, "Subsubsection"],
Cell[CellGroupData[{
Cell[408730, 8549, 997, 22, 56, "Input"],
Cell[409730, 8573, 268, 6, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[410035, 8584, 434, 9, 28, "Input"],
Cell[410472, 8595, 302, 5, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[410811, 8605, 670, 16, 28, "Input"],
Cell[411484, 8623, 186, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[411707, 8631, 206, 4, 28, "Input"],
Cell[411916, 8637, 231, 4, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[412196, 8647, 644, 15, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[412865, 8666, 1343, 33, 56, "Input"],
Cell[414211, 8701, 206, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[414454, 8709, 191, 4, 28, "Input"],
Cell[414648, 8715, 95, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[414780, 8721, 1041, 29, 56, "Input"],
Cell[415824, 8752, 161, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[416022, 8759, 179, 3, 28, "Input"],
Cell[416204, 8764, 162, 3, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[416415, 8773, 249, 8, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[416689, 8785, 1048, 29, 56, "Input"],
Cell[417740, 8816, 114, 1, 28, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[417927, 8825, 258, 8, 64, "Section"],
Cell[418188, 8835, 134, 2, 28, "Input"],
Cell[418325, 8839, 2572, 66, 133, "Input"],
Cell[420900, 8907, 130, 2, 28, "Input"],
Cell[421033, 8911, 129, 2, 28, "Input"],
Cell[421165, 8915, 109, 2, 28, "Input"],
Cell[421277, 8919, 128, 2, 28, "Input"],
Cell[421408, 8923, 177, 4, 35, "Input"],
Cell[421588, 8929, 130, 2, 28, "Input"],
Cell[421721, 8933, 180, 4, 35, "Input"],
Cell[421904, 8939, 129, 2, 28, "Input"],
Cell[422036, 8943, 180, 4, 35, "Input"],
Cell[422219, 8949, 130, 2, 28, "Input"],
Cell[422352, 8953, 181, 4, 35, "Input"],
Cell[422536, 8959, 130, 2, 28, "Input"],
Cell[422669, 8963, 181, 4, 35, "Input"],
Cell[422853, 8969, 128, 2, 28, "Input"],
Cell[422984, 8973, 179, 4, 35, "Input"],
Cell[423166, 8979, 129, 2, 28, "Input"],
Cell[423298, 8983, 181, 4, 35, "Input"],
Cell[423482, 8989, 128, 2, 28, "Input"],
Cell[423613, 8993, 179, 4, 35, "Input"],
Cell[423795, 8999, 130, 2, 28, "Input"],
Cell[423928, 9003, 179, 4, 35, "Input"],
Cell[424110, 9009, 128, 2, 28, "Input"],
Cell[CellGroupData[{
Cell[424263, 9015, 140, 2, 28, "Input"],
Cell[424406, 9019, 86, 1, 28, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

